Long-range to the Rescue of Yang-Baxter II

We study the spin chain model capturing the one-loop spectral problem of the simplest $\mathcal{N}=2$ superconformal quiver gauge theory in four dimensions, obtained from a marginal deformation of the $\mathbb{Z}_2$ orbifold of $\mathcal{N}=4$ SYM. In Part I of this work \cite{Bozkurt:2024tpz}, we solved for the three-magnon eigenvector and found that it exhibits long-range behavior, despite the Hamiltonian being of nearest-neighbor type. In this paper, we extend the analysis to the four-magnon sector and construct explicit eigenvectors. These solutions are compatible with both untwisted and twisted periodic boundary conditions, and they allow for the computation of anomalous dimensions of single-trace operators of the gauge theory. We validate our results by direct comparison with brute-force diagonalization of the spin chain Hamiltonian. Additionally, we uncover a novel structural relation between eigenstates with different numbers of excitations. In particular, we show that the four-magnon eigenstates can be written in terms of the three-magnon solution, revealing a recursive pattern and hinting at a deeper underlying structure. Lastly, the four-magnon solution obeys an infinite tower of Yang-Baxter equations, as was the case for the three-magnon solution.

==> fourmagnon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    227836,       5416]
NotebookOptionsPosition[    223922,       5349]
NotebookOutlinePosition[    224315,       5365]
CellTagsIndexPosition[    224272,       5362]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Appendix A: Three-magnon generating function
Section 5.2: Smearing Limit\
\>", "Section",
 CellChangeTimes->{{3.958998635313465*^9, 3.9589986373785877`*^9}, {
  3.958998703258238*^9, 3.9589987249041653`*^9}, {3.958999163995489*^9, 
  3.9589991854078407`*^9}, {3.9599234159431953`*^9, 3.95992342152678*^9}, {
  3.959923452073398*^9, 
  3.959923464089143*^9}},ExpressionUUID->"fec7edbb-d27a-4c8f-ad8c-\
227f29ac692e"],

Cell[TextData[{
 "Here we compute the final form of the three-magnon generating function by \
combining the pieces of the solution presented in Appendix A.1 to define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "\[Sigma]"], "(", "x", ")"}], TraditionalForm]],
  ExpressionUUID->"52bf33bf-df09-4ad5-a2d8-2f7ae14fa4fb"],
 " in equation,\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QWUPEfVNnAOLy/y4u7u7iQQ3N2CO0FCkAAhuLu7u0twdwvu7m7B3b0/
fs25+Yqmu6d7umdndvc+hyX/3Z2dqa66+tStW6fc5/ZXv+VhD3OYw9zpiP/6
v6vf9K4XO+CAm95972P865tr7n+n/fbd/xY3v9z+B95i31scsOc+//OvHz7n
X18HHe4wh/nX/w5TJRKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQi
kUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgk
EolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolE
IpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFI
JBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJ
RCKRSCQSiUQikUgkEolEIpFIJJbGT37yk+rTn/50/d9EIpFIJBLbH7/+9a+r
z3zmM9Uhhxyy7qEkEolEIpFIJBKD8LOf/ax6+tOfXt33vvetPve5z617OIlE
IpFIJGbAd77zneqRj3xk9djHPrb6/ve/v+7hJBKJRCKRSCQSvfjlL39ZPfvZ
z6723Xff6u1vf3v117/+dd1DSiQSiUQiMQP+/ve/V5/61Keq/fbbr3r4wx+e
tdKJRCKRSCQSiY3Fn//85+plL3tZdb3rXa866KCDqj/+8Y/rHlIikUgkEokZ
Ye/p3e9+d3Xta1+7evKTn1z9/ve/X/eQEolEIpFIJBKJ/8LHPvax6jrXuU71
0Ic+NPdWE4lEIpHYofjNb35T10xf9rKXrd7ylreseziJRCIxO9SNfve7362+
+MUvVr/61a+qf/zjH/XP2T+9+eL7RCKRSPwbf/nLX6o//OEP1d/+9rd1D6XG
j3/84+p2t7tddeMb37julb4bYC+5bQ38XE+ub3zjG9VnP/vZ6uMf/3jN3/mv
XrPf/OY3q9/+9rfVP//5zzWNfHNh7pwXxXH+7ne/6/X/5r6tVk89H3n82te+
Vsuiuff1iU98ou6Ppp+Kv93pIJees3neltyRP/Mg7jIvMUef/OQnq6985SvV
T3/607XYFnbt5z//eb3+xr7bdCTWzDyUMA/0IWJl61Su2Ze+9KV6zvJsdTvM
35/+9Kf/0ns/97Pvfe979Ry2zStbslvmVT4m9/LM8i/f9+Fb3/pWdYc73KG6
/vWvX9uMRGK3QqyCw/jRj35U69Bu8107EezfBz/4weoRj3hEtf/++1ePecxj
6vrRj3zkI/WZEf5ht/iGRCKRGAp8x9ve9rY6llw3+OYXvOAF1V577VX3St8t
Z/zwTW9961urH/zgB/X35kEP2Q984APVK17xiup+97tfdYMb3KC6xS1uUR1w
wAG1j9PDw3+f8pSnVJ///OfrvCnxb4jtPvzhD9dz+prXvKZ65StfWb3//e+v
OasmnC2xd+/3wWPJ67/97W/XMcRLXvKS6u53v3t13etet+6NZv5xqLe61a2q
Aw88sHre855Xc4iLcrDtjK9+9avVm9/85poTDZhLcvvGN76xevzjH1/d/OY3
r2XU/Nz+9revbn3rW9dfD3rQg6p3vvOdrXO/ClgHemQ93/SmN1WvetWrqle/
+tW1ncPN7BaQX89v7QLyHVy3tXziE59YyzC5tmb4gViz+9///rXu4McT/wly
zC685z3vOfRn5IoNNmfs8W1uc5v67Nqd7nSnel59b17vc5/71Pqy0zkYcoav
fsc73lG97nWvq+2vuem7vw+n6jWXvOQl6xgg8/LEbkPs+ZSxi/iP//zFL36x
7uElJoAvffCDH1xzVGKia1zjGtUNb3jDOpbkb+VfafMSicSmwN4qHySH8sUP
rSMn4AOf9rSn1TnNumEPWs50latcpd5/3i14wxveUPfiUK8DX/7yl6tnPOMZ
9V7Li1/84jqX3GOPPWrfhk8U8/udPecznvGMNXdlHybx7xxSDzN3RcnFzReO
Sc5ov6rZ70S++KQnPan+G/tYcqWPfvSj9c98vfSlL63n+QIXuED9vdjR+4g3
rnzlK1dnPvOZq3vd617VD3/4wzU98erxvve9r3rc4x5Xc1KgPgnvo8+xMzoP
e9jD6vkRc7nf4PWvf331rGc9q+aqznve81YXvvCFq9e+9rVbMlbcrhwXB2Pt
jcU4rKG128lcYgmc3KMf/ehD7ah9efyItbI2fnfRi160utrVrlavGRv0nOc8
p+ZVzn/+89f2Bj+b+E+oP7N/wi4APoacOZfOZuNr8SyXucxl6nk153jsu971
rtUFL3jB6tznPnc9zzsVasne+9731vaRjcDlscXkjL0gh12gu+bJa/v4rLGQ
96vptFaJxKZCbGJfge7wW/SIzrAlT33qU3dFnQ2ehp7Kj3bS2Te5jRwr1lCt
Mt9gf1SdafJTiURik6AmQ+52zWtes+69JDZbB8+gZmRT8rbnPve51TnPec76
Puq+WHanIbgRsBYvetGLat4w6qrklde61rXq2pAS6oXsz8sn5ZiJqq6nVt9U
ciLig5vc5Cb1HH7hC1/4r78x/xE74LjkoPJK9RFq+e585zvXHEdwiAFnpbyn
Pir2PncqyGYZH+M9cKTq/AC/vvfee9f5eQlzh8PC49373vfekrHSgzve8Y61
HATwNfLeW97ylrumNsialef8nE21ZtYKPvShD9W87QMf+MD/+Dv1mPjas53t
bNVtb3vbLR3zdoC8iS6Ez8R9mFd8OLinjq24293u9h9/59ww2eTfnGPfqXBm
T90vHx5gU3Ginl3e3QUyK287z3nOU9ejzZGjyne9pzXiBxKJTQWO1j4P+xuw
HySeOctZzlLz4zsddN5zqjlVi5mYDr5KHd6m9HNpwppv8vhK4BPlAWJ/Neqb
dH7FOvO1U7lsa9HsEZHohzhDvjOFayZLcs4+PRDDkD1fai+n6Iyx8i9d59Wc
jcHJ2DsJjmIruXTP53wCXsw+Y8A8ff3rX6/zOq/Bk3id7/WdWZXs4qTMCd6u
PEexk6GGB2diDdg+kMuwfVGXw37jL82N+qoSfmf/Xu1ZmZPvZpBTtSAvf/nL
D/0Zmb3LXe5S1zeoCYqf0Xc5pZgo7Do5dHYvauutQ5zxa/Km7Im1kXM2+aud
AP6ObJJRtixg3jxv2Ed1oPiOcs4DaknUtasT3Ao4hyWmL3sv27/ETxmHtd3J
4Ctjzcr7Jshx2fNC7Q9+lQ9qgi2xnmxL4t/gF/k/tYR4mAAbzj/GvOJt7Tvh
WJpQG8BWq7vcqWAb1IE84AEPOPRn7ITa39Of/vQLa/PEXvjuK1zhCpP7D1iz
d73rXfV5GvKeSGwy7Dnq36AGOCDGsGd28pOfvI5tdgPEZnIAe007La5ik/hl
PkTcWfZOB7nYnFyN9+KTDj744I3tnRp7E/zopnMj6gScy7jnPe9Z73vQ2U1A
nP+wBxS55LKwf0lmsu54GMSA9h/xJlPqfeRY4hX5f5ce2L+wB2j/WC3/lDPg
xi0es8/aBpyDMynr0Em1BHI4cbR8jkwGP6Y3tDoe52PooGd4/vOfX5+j9iX3
ideyt3Ifz4g/McfLrhHdcl4IvzBnnf+mgmzp16GGG8+hvqGNo2Rvbnazm9Uc
S9nHxGvl2+pT1FyFrOI87cdZD/59t9UR06fo0xvQR0kd1U1vetN6TswHmcWp
2K9T/9O1R6l/j7oINfdlLBE+gb9yHlOOGnXqcll8gM/drj2QzB8+j2zJqZ0J
bpMjP3PGSS1os85P/IUDIaPqeMD6iNGsAxnl4+eMyci/9Y8zncbHvl396lev
Y96p/nuTQdY8q5zmvve9b22322pRzAlfd9WrXrW2QSXEyM6ysjc4FYi7G/hg
cs0+74ZzJwHyyV7wi/gXtWdtcmRe1VPhV5zZKUEe1XbiuvXJjfflM9lx88pu
b/d59Ux8UckvecY4D8xm9gEv/qhHPao605nOVPeyWhbiEDmPeIJ930nnhhI7
E3SHPyz3wvhKsfiee+65ET1jtwp8Ga7Os++E2mdrZ+8HV8+POO8t/9PvBR/g
efkUPtuazxGzew8xmX6IPnud/I+42HN1xXrmgW8t93s2EWJ9+YA9V7xE23kf
dR3iMPsi4gG5tr1TPKGY2n99r/eE30ev12Wf2zrzq2IL8dzUPs7WQIxjfJuc
v5gzcl3OM24bhxHjljOrx5Rf+73X4YHoBbsyVc/orLMi+vBM5dOtP9ugN4J4
s41L8bzyVjJIX+Ks1TIQX5GZrr2PdXJU+KBYJ3kKPi5iODZUbQmuzjl4uan4
2lzIQ+mm7+Uy3gf/zb7gWp75zGd2zu0iOBtwylOess6vNtlGzQU2TI0J/0Te
cAFtcTSORH6tHxA7T+foJj0kP+Q1uHx+0LrqZWDd+HgyvxtqxLvAh5BNNSPk
nL6x4WwVe0be9PuKvLEJuaaaEmf/gv9gi/gEcYa8M/YbrAu7Tifk+U94whPq
nizbsUcyufMc5FQdAnvQptf25vAhZJjum2+1FLhsc2eOombfa9lDtpF/1xfJ
2jg7uKo6bxw6fpHt2qR77ek6G6rGy74JfqLZK20szL+5de4Udyq+b1sz8s8P
6qdmnayZz1fDwt/zuVGXaR9C7RAbTx78zt4Gu7UdavPnAM5FjONLDsEel7VU
AXNlftRr0h/xC7+Jf/K3fhdn3dTLmnv2gZ7gcvlWNmkn+T+yRu/UlonjFu3l
0wuvVzfijPWyMaT40/lCnzsljksk1gW6I7641KUu9R+1VZsAfkXcyXfZuxDj
zMkD03txxKUvfek6Ttiu4BPElmqSxZn2yV74whfWXAVfwCfYw+MH+FV9O8zn
HByVvQ/72219WFcN4xdr8538nGeTH3bVfXi9eFmcKV/Z1H11HJXYyj50F6y3
eg7580lPetLqfOc7X313imfTH9/XPe5xj7oW5kpXulKd9/L9y/a3EUOK0eUo
c91NRDbt76yb2+yDXEtsf6ELXag64QlPWF3sYherYwb2Is4hkT05hjjgVKc6
Vb33RQ/xO+KyKTZL/CvPFmfLB+fomcTmsxXy/b5aHc+thmjZ2EaMqR8FnevK
T9fJUeFJraG1lLvhdYFdUNvARujD7RmihwPbogZf3Yn4T10EHRNfW2d6qS+P
Zx7LvXo9W+osAH5lNyDmmc1z/qO57x7gu3AkbBiO3Ovl/Tit5n1pckj2U/5I
X/BXl7/85WueajeCzSdP7JZ6wOCS5I74JGuARxY3tNkD+sC34l/oqvkVX4gr
+Fv2u8y5rAvfg8Oi1+JKfZA2iRsZCn7Pc+Dy3NfnudsgnnLHJFvAjpA5eTzu
T61OeRegvJ5/Jsvk0/zTe+cbVnHvn30762b96dem+Fp+yLObW/NqPvgk84Yn
wl8sg+CZrIO+JnxzG9gd9bPOqMbdoT5bPVyz9td78ofqYKyZ9RQP+dvy/OdO
hucUz1gz9WVinLa9SjZEviEeij1z8mde2WBrE5DfWXOvN6/8rPd2HnU7ctpt
MEc4bs8oZh/6XOI9vavEE8vE7ebT/tvlLne51jOXicSmA7eBr467mzel742Y
iE7SL/ZNHMSO+bLnOmfNk9jK++v/sR19jTiTb1VXyx/bP27z7eKsffbZpzrB
CU5Q1wzMcf8OeXE+I/K1rYZ8kYyIv8UOJzrRiWq/KJ7ognHKR/nKsv/MJmEI
RxXgz491rGPVOUbbmuI4xAl4STnFMs9MntQ8OXs4Zy0CHypW57uHPOsQxB72
nPwjroXMHOlIR6r3XbviBXzOSU5ykrpWoets21iICem1Xidz2me8Gv6Ffe3a
05vKUeGvnSuS03bxdOvkqMBayg+d4zFecxxjlXe6W0+eGXOPg7KfI58yb+yq
f6u5AnU9/kZd/Vhdw3fZL/HVVc+yE4Ezwa+zYfRGTF9ysf79kIc8pI5TyIr1
sN+uTqLtrIl8wO/lUtZSTQWfx66uc19C/iV/28oxiGnw7DhTe1ZsuRqoMtbB
+eEHcUv2mZp5pznm560PO+S9zKW6krYcVQ2K+Y+zUHEGbi6Oyvvy8Vs1j7hj
8seWqQtpyieIS9lT9hI/JZ7GvVjz5jjZU3Ic84HvUIduH2LOGNTn4gDYeHcx
slFsFs5qSu2yZxdrTKnLEJeQH/wlWZGP01s5/MUvfvGaD/T9svs7ntMz88XO
6vm+We+El7Jm1hYH7vXq2vCSzTWjM+oPyT8El0Im1smlxBm5rdIF6xG91cTQ
7EkzflAvqO+Z2E5sbo3Z4LZxisflL9GfiVypR7Ruc5zpMT72ouxJtpVgT/kp
MYLnZDv4u74cJcAXymfcgbjobGAb8N3s0UUucpGNuK94J8E6bpcz7Owevdpu
vSPibkw+ga8US9DjKb1HQCzPj0+pHbDu/Lyxia/sd7Nx8plznOMcdZ44F79g
nOq01D6oEdlOYP/Ef8bOJ+AP+uZdbH/c4x63rjWdox8BX+R+3nXVO7O74hvx
hdhCDQvfucj+8xVeJyfcxPPZQzkqeb0aKdyJ+Knv/J17r/CXy3AB9FnejGtY
dm+zC3J8NePWcOr5QRA34uTmvKPNOqijojtd/XJ8nnj3KEc5Ss2lz3EfW3B4
cvNmn+g5oAZcXtR2xxdM5ajkvHjNct+0iXVzVHwgTkmtgziQL4gzBuJr9TfR
D4LsO4snfo6e0wG5AnuCy1VPEXedj4HPsW/q79vOUOxUyEXNqXo2eTR5KeVB
nq1ft/4cQ2t16agcB9fHJqiFW4UOjQFfrV5kq86weH6+hL8X45EptlzNc9kL
hkzLte334A1wsyXIspqJMXfFe0YxMXvJfhnDXH0VzaG53Kp5NGfslLpYsklG
y/0C48Bv0NsxexPR11udD98xpe9ME+IafkvMp2aWvbL+YgDxz5Q9IbE3TqGt
z/hQ8Cl4PDJVrqPYHwd6spOdrI5pl/U91kFNG90XY5DhMr4g9+RIHZT8YiiM
z3t79jg/sE7gl+nW3HFZF8is9cH50wv2opQl8yqWY8/t1wyFfJTvZa/spc+V
i7FB4ovyftOtAj3B1zvbgM+jf3yQWkZztAjspXrUU5/61EvNh3hE7QIZ39Qz
I9sVcm3cNvnfdMhF2Gt6sB0Q/Sz5Q3Wu9IXukGcx4tQ5xw/c6EY3WjrfZOPY
NjFTGdMYt3Fe4hKXqE584hPPehYCL2ffxvnp7XIGWv4qrzrFKU5R8wc43UV2
SHzF3uH95sgJ1R7IHeaoyZoKz3a6051uEEdlfwHnID7aRB58KEdlXwpne/zj
H7/Or/vW3/vR8WV8lRo18eIq7hYwHjyJOoo59nrETmzbnHqM/8QDO+fXZR/x
+2zT0Y9+9NqmzsGRia+ckVmVnHqWK17xirX/aotxp3BUuAQ5gtq9vr746+ao
5Gv6SNM5/g/vHry15+cTzL9cUn7nbGp5XiogvpbzqDeRE3qfsXVv8lz9J3zu
ptZ4rgL0S75HVshCnNEL0Cf2J+41HwJ/L4eyfy3OwRvLD+bkrsdCvbG4dg4u
fhHUdqjlU5PCJuJP8ExyR7xx8HXG4nu/j55qZDlgvuiFc01j7tOh/3wSXtH8
06G5anDtXRrzVt3P4syYuWML2Qt8XylH/LRnxE+PsWPiFDVO5MKX/pFz2Xlj
Ep9d8IIXrGvkYv3x8XLmKfZF7Ys1IMvLgi11dpStbPoXfJpzDec617mW5u3I
qto0vKL3wAmU+6h8q3od6zaG35GT0BF7R2RQLL1OW40j47+2Ko71/ORcjkde
7Y2WNUr+LV6UF4yZVzIlp/Pe9hPYojnu0xEjkwGc9lbCepAT5+zEEKF/5k3M
w8ctAvuGCz3e8Y5XnzUYA/aJnTrjGc9Y263EvOAjrSMd2HSIBeKc8naA2EEs
fZ7znKeuXyh1R03G1FpjNsFe8LJ1BOy92IpeN+/aMHZ1o0c84hFrLmIueF81
Bc6KbZf9a5yMedYjZ2h9Cz/A9zf3SZeBOqy99tqrzikW7W2LDfBC4rfgSHAI
uEF53Bwc/xiOCvAifPsm9tEdylGJl/WZwlGW/FH00ynjFvnfMs8qTsBjDOll
RQa9puSHrK+197uudVYzSd/57al1bavgqMQ4zsiSmehL1ARfdfazn73uCzbX
3ag4aL2PFsUzse9AD2P+/JeOsqddeTl9dI4Qr9L2XFM4KvvWeAVnyfswhKOS
R/fJzyKQQX6tbS7EGuJXfY3kRiHj/gZvIo+y3y8WxyHJrcqchGyzYyFvbKxn
UrdY5vpDIA499rGPXXMCm1DfaQxz7b9aP/NETptrYH8Fh2GeyUsZg5hX+/Z0
cKhv9vfWJeZQnaB1lFP2nR8xLmtb6pGfGXOfHg3FKjgqvpWeh38NeGafxx82
v9TWRL289ZXLmGMyjrcuZc/7GjOuaUjttfHQgdAj7+9skDMreMI5nn0VHJVx
W2fz0oylxBN8sjnyLM16MLafv/a7IeCXzVF8jnk1x9bGuaAumMs4KxR8i5+Z
B/Ndrr/3wSs21x5HqefSFL2eg6NSX3Le85633tdp1qSSQX5PXTxZ7QLb4LnJ
aNPfWyP+k8yR76YPU0eICxnKgZljuV7sO1hD/kBsFP2/20CX/K01K31z3F80
9fzBKjiqsIPsaFNfoz+MtTd3zVopayeeENMNgffHa8XnsL14Gefph+pTH+bm
qMiZtSznJeSwzIPs27MXbfaX7RoSU4Vt1stDTDEGxkg+z3KWs9S1rOsCWZ8S
y0TP4WV6Hfu70i6W/Yun9s2Yk6MyP8bTlcNPjcHm5KiMhbwvY2/8XTNOCR6g
1CfjVT/Y1BsxhD2FqfMxlaNit+1vRI+dEtaQXTzsYQ9bf0YTxh6xcMSTfhY5
Slfe6ufsofxg3bW7Q8CvqZ93rkgd59Dz8PTcOck5ekexe2qyxEJ9sTs+TD8A
r8elyUf4JH9nzu2Ri6en1lGM5ajUzuJp1e1vWh3sUI6KHpNZsVaZe1lf+5Nl
n1Yysswcix/ValmnrnjKz9WZ2De3zl7LB+PEnLuLdZZjtukgPs1aWJOpecfc
HJX3ud71rlcd+chHrvvWdflKvLre9XiNOXhuMknHxZ99Z+Wib7c4WTxjDdg6
5xeshX1ea9h1htu+JZ1pO5u2LEdl7M4PiQ0X1cYt4qjIgzp9sUC5r+q5jdla
0+HmuhiDOJGdMTdxL2N5H2PAZ1vn0g6IQezZOIcTPXra5N9eKX2NWlLvQXfx
xn25SxvUEtLnrr7Mq0b0rCVDcd+GeVg2njMXbL180HuxA9aAP2jyHea/3MMI
mHdybI2HcET8v3MV+PuQF/kWvlSMQ1faIKclG2pm2Cr/ZlO93ucbt3mZcoZ3
To7KM6kTM168KT3372Vrms1bmw56P7o39AybeZRjxh0CwL+be3WVc/TumZOj
YgvYSvIZ9+D6dzOGoPvmpy3fIitkZGg9DZ/Il8S+EpnH0eob06X73puftF/B
lllrYxQjxLj9dyv6zszBUYlN+BZ5fLNPCnvhLhh3R+DTSkSvWvYAV0L26abz
wk3ZYi/IdduaiVf83dCeFz4Phx6+2Dj0prJPa3+jDfIxOmrNYoz0w7obN3/N
zk7puzQnR8Uu0XPz6itkqowjIfLUNnsh/1MPNdROmk91B+Yp4HP1EJmj/mcu
jsrzioPEE+aGDvIN1tjP1FP4mfrpOfuemH91VO6eHPO+7IJ9MvO4lXUXdC58
ftwvjrdcNh6nn3SnPKtJn8W45p2sNXt30nnrHjmmtZGHslsRC/rZmDO+TczJ
URmX2nz2IWCtyZvxqjOf0qdgTo5KLGz+8P8B60EPrIN4XM+AEtaeDPp96En0
DSYfvrdOY84GT8FUjordM257QM06KjaUzzrc4Q5X1zA3/47MiSPZOM8dfcLC
3vpZmw9nc42bLXCWY9NhrPihIxzhCHWONKamVqwzxx69HFQvv76aLL5YLCZn
oMvOmeNB8fvqctS5Oz9lraf2RxzLUYkbTnOa0wy+54bt5ZP83TJfxjc01xvC
URkzv0UGxHniCLJuPcyt9ZmjR564jJ/r6q9Dd/hluXycg7AG4le1iWJvMnCB
C1ygjjna6jTZPWdScG5Te5bMzVFZA7ZGzy88FDvLxjS/7E9HL6o5er2xdXoh
0Zcujohf4KPFX+wb/tmZZf81VjE03broRS/6X3vVAfyQc6/+vollOSprjKtT
l7HINi3iqMSuxu/OMfwJ303WxS04PHbQvm05RrrK39EB9lwNIR/Ad8ht4w74
LvDp9u/JrHnsW08yrg5ZzkF22Qi9ZeyvjDkbS4/wKM7tDt2DnhP8tXjInDkj
9IAHPKBef3Kx7J1CuAn6YA3MJx/AtqkXa8Yxc4F/M37yggsTA1h7deL6trT5
Ga+hK2wV++XZnVUxF+yaMfuejg85o9GFuTgqss6nuqct1ogfI9tix3X2KxCb
qDf1rGItY5VH65luLufomzMXR2XdjU3PIuvCplh/Y2crVnX+WNyDV+AvjUG8
7vyd/ca23sj8I7lj551Zw2PFfaN+hhM0J2qSxAKrxhwcVRfYDfNyhjOcoT4n
VcYd4lYypc6UTWF75QhiYDq7Srspd4h7Ha2ZOIt9cNdom2/lm/0NuyfHJPvW
15z5t/04e/HubCMPy2IujsoelrhJ3Glc4gq8q7zWPK+q3xU/YA+QjzavfHvc
AzpH/c8cHBWZlGNbMz6CvWUjrL3YRbxFLpypZefmvPeAbOnNRrfHxJV8r/hR
XL1V50DZKfy7+SBH/C3/JA5c1laL4/bcc89axoEc0j06ZU/P2SdcXIDN9uxx
h6TXiRMjzmQf/VydXvl3YzEXRyWe9R5qRtkTEB/g9cyb+m/9fOTMy2JOjsrc
ywedwQOxRsTj/JHzJs5mBDxfnFXgU9lE68YWWgf5BftnPcq/WyWmclR9YEfF
inq+8OkBcsm3s22eV72OPJmttcfBT5gfnErIQRPyeX5Rj7lNh/W2306u13U2
UYygzrnr/BibpJYH3xjcDK7Y2TR23HzjFOWf+gZsNUcl1tFjSLwzxIaTMfkW
e2c/eOwXGRzqu4ZwVOyC+qajHvWodS2MWIXO0wvzQN7n8E3eTz1J156DdWT7
5IORG/HfxuAZxB1iSL7SeZGuGj61/XL0qfvAc3NU0YvK88h72frml+fElczZ
i4oM42/NWZct9ZzWObhIuuhvzna2s9VxVPSEcr5X7NAGr1PDxm42a1iW5ajk
efLUIXfRLOKoyPSZz3zm2razEXy3n8lN+EV8hDkv66jibBc7Yy8t9h/ZIXaL
f+iDv2e7yKN4q08m5Zd4ATE9noqe04ehdT8BsRceRTy61f1dxUSegT3HicZ9
eG2IWnlr0Xf+zbxYW3qNIyrXgF+Oe5xWARwkG0o+yAm7jWtsO3tp3uXE4sGo
w5A3qeOgN/Ik3Ci7P+TcbR/m4Kj4EPyA3Bb3H7VidJfsiWXX2R+H3TVHcrao
XWTDjHXKPXAl5uCocAjyFfNozsqziezR0LONy4Btp+NsrvzE57E3ZLWtVoI8
m7/ohUgG8JNsRdwfJHeWy+E/Vo1VclTmhp+1f2h9Sr9AftgONarsVfyOzJE3
PaJWBfsPYgGfa83YL2vGlzRjDd/jFuzvxRl6NlWefdaznrX22eaQjOlxsG6O
ivywl+bVHEacShfIpD2gqXdpdcE88N/sr3k1v+TKnsEcMdwcHJW6IPNsjOEX
xU34ETGGvShcij1j+/Bz3iGotkZPKTWWY2pkxR/2Vrcqn+XXyYr4Wy/prnpl
iN4vdIqN7Yo1rD/90qNTTEXGxZTWgi6aG37ZvwNshD364I74CLZBbI6T8nn2
mXEB7MyyZ2jm4qj4HTZcLk8PzIu9QmOOGDf225bFXByVdWPX9BcSy4hj+Cbr
Ye+EDpjj0p7Rb7F77IGLt/g+51LwVJ5fTSvOyHxuxZmmVXFU5odMWkucctSf
km9+wJxFPRyba1/FPVxiGfNireVuXRyVmJuP97XpkHeq2RAzd3E75Ie/Nzf0
Vh7rSx5Lb6fKgj0l9ftdcae8rsnL8BPqBPhoY2Av7H2R0an+aCxHxRaQB7rr
30NA5sSJdHHsF75p6DMO4ajYAbqg1iP2/+XJ8jH6N0dvJ8Af4sy7ak3jPFmp
73gA8bMcRQ7rOfBUZKIrp+XX7Kct6uHDDogBrHHbl9zSnhzutu33ZV+IIYhe
VHROLEJum198i9hzzl5U5CxyjrbzheYR/172cLdGaqLMY5zNibr9LnuMu9pj
jz3qvfjmXukyHJX1wRuRwyG8cx9HxUaprTvtaU9b55HiAbLeVzvO3pA/OkBH
vK/4yTPw+WLwRXfulbZxqJ0kV3wfGVtmz5kNsi9rn2RIb3Dj8jddetD31ayl
FXfwqeLt8sxFE/yHmCTOldJp8tO0n77nj/U8DrnyFefG6JS9i1XC/Mir7PuJ
hbvkhS0RX5W1deTEGR46T27iDmTcVR//Qyd9Zte82z+U7xlT2+/9bd95DrIs
T2JncBTG7vX+jk7ImcWLm3Dvi7mg/3HGYgxf67XsVdc8iunUh7LHbb9nA/rm
0fyQXWvMv5GPyJvkVrgDNROrvseBXPGJvrr4NnrqHIScPWwRPfT8fH/07BH/
yOe6+iWOhTkyj23zy0ZYA7LctUbmcmyMSbfYC/ssfEhZBy4/tZ8ot1SHKb41
RvmXfQj+hm6sGnyJGLrv3nlxLRtS1iabM/G62jAxDnsoLmTr+/gf68+3dM2z
fFwczt+3/d789NkDcs8Wq2MwPs9G/zyDeEIMTx9WfW+g9ye7fOhYjp2edsWE
bLY6SbFM2+/Z90W5qnkQU8brzI88W4xLToGNs97Nc2dTIZ60h4hvGlOPgMsR
A0W9SxvIlrkeGz+Ys1Jm434Sn2WcXTFExCzir4gh5CxigjYd8DO8iroGckin
2Icy5m3GanRLzBo/pztiaGsVdyOSFftSi87PkSs2qG0O6Iy6OZxq2+/93RDe
mMzLpfGQ0Q9HjFvG3EPsKD2m621jMV/iaDnlkPXsgrnEN+GoggeMe4baxurf
nk+8Fz/n5+wxO7MWZ6TplXnsul98LKJvY5f8sgn2vX1e2+/FqWPtXdyjq75Z
XEG2A+wvztg+U4B9tR9sLumDv/fZcv+u80/WV62HHGHT+hM1QaadPWJ7u/gV
8yxHw8eSEXV47DQdNxdT+Qv7j3LhrvkU90UMHcB5n+QkJ6nXa+6ewGM5KjKs
DkmsNUd/rjkxhKPq6kXFjogd57pnnR0WA3VxR2IKnxk6w67bS6GnffluE85L
+btFdirObtt74IuaX3pE4rtw0W2/x90N7b84tBeV/V69qPAtc9U18uFiDPra
dkbU2OQ2ZTzH3+PK+PWh+578i1wHB9T0qctwVGTWvq6xDMlL+zgqcuV8Fb0m
g2SEf1PTV8pcCZ9Lr9ly/Lf9JzyKf9ufFQcs039z1WCvxXj67g/pFWu+vE5u
1ibnXV9eL6cLmWIHcSfHPOYxa/tsfuJ8Mt0OX+114hN7P35HbqInd7OWADeN
XxWv8j/WwP4Sf0Q2cbqbcm+h+Mjcl7VNYkR6xMaM4Xuid0aXbVKn4PxF6FXz
a1G+SrfU2vGhfLocVy7i76yrGHyI79t0kA35SNc8qutVf0KW2n7PBvT5dHPE
lqiDwHeYR3GiHJOMi7sX9YLcKgTXV56Bp098JU55Vf2nfKY8vG1+2QA1l2S5
y8awTWP62NE/dsPeury/ybVZI+e/1DSriRRD4gOsdZy1WlWtz1jwL+Li0sap
sWUTnQMZw33K6eL8VNtcOx+j9zzf1vZ7uV9f/Y28R638cY5znPr+LPOMF6F/
eAH6MLQX3bpgrq1/2/OLk/GC4oe238feVx/Ydb4wIPYgg3JFXMcqQc7F0mK0
MXew8Ld0xb5XF+icWKBLtrq+PDsfHvGX+TGPznSwSziAiCHEapEDii/tB7G9
xmc/gHzhR8WATeCBjR+/RG/EiuZbrtcWP8Q9QWUMTjbU9KtHGNN/yrOJez1X
2xzIz+zt0pm23+NfhuxXy3fkLHFOw55J9M8aYyfEMTj6Pnutpq5rPdnRRWBH
xB/qTDw3W21PLOLxtjm0TqXu2PeQs6qvWFX/KfIm/+2KjdkEvt9Z1Lbfs3tj
8jjPyY7i8sly85yG8cQeZAA3gkMhl0Pr6n2GGJI+rPN+6iEgx+qo+PKuPQA/
l0ewv3KFwx/+8LV8iWf9bioPZ99d/ji05xF9sz/m/MQq4qqxHJU4Qj7IP895
fnwOLOKozKU4HU/JLpUyTg/4jzl60wLfLjYc6h/ptpiJPxkT5ztXZR9PTV0f
xM7mp8t/yi3VW3dxVLifoXXx0YtKPabcvU1n+EVj558X9S4aA5+Ha7F/N9SG
ydnUHNlzH2rD5GbOl9trau7lL8NRiRX5oKHxQB9HxX6pC8M38d+4VzVS7J88
si32du6VD8Ut2uvBLdIRtULy1k3df5CD4qjEK3K1RZD/2asZG196vdgx1lr8
4D569fTWwvz54r+9f8gze2LuvUf42rgj3uvLGMVnnPjEJ67thhjPGuCV6R79
3dQ1APEE3kIN2NgzOPaLxCd9HJU4sYujcmahz26LXdkj++rqAc2rmmT2Xjy/
CfVTc0B8Ev31luGo1Ej11XBG3SD/j2c1j/g9a6c2a9PnUT6hls4e5apqvaJH
W9v80ndr0JXzWDe2Y+heAB4cDxP1LmHX+bDIb51rF9/hefhZa8Zv4ML46U24
B7ULnkPMYu++6xxHF8Qq5LVLF8T04i01lG2/Z3f7auvwBOKu6OtoXu2Lme85
7jLaCoj3jbkrH8WlylXafh93dY6B/AVngjtaFK9OhRgo9nvG5E24J7Gw+L0L
0edubAwh9ycfoXPGJeZWG2N/uIwhxIPBVcvL5fHOg4WNlbfF+rQ9Oxvt+flk
9kEciHNir4fUFuAq+ArcwRjO3LOpKSQffRyVZ2n7vXi67IHehrirDT8sBvOe
dNDz2Tc0x0PHLPbo4mmDo/LVtZ5s/SLIAeUkUctqrPquqjd3RmpIzskW4WbM
3Zz3G5cwr/KPLrlmE8Sn9vnafo9fHJrvRm2gPE3OEXx33CHZ9Tfibn3G1BsN
hfkVt+D3NtnfgXPuamjYg0VyYZ7kEXpri/u65k2OYV3sy4oXyi85SXNO5B/i
lKH7tt5bj4Hm3T7szBx+cCxHxV7KB81lGwfchDhDfae9RTHw2C8+Y2jMtoij
wgOx3c6g4RiaOV/zjrISeG0cvb9rrrN1aa4zGeND+u6WK8HW4UnY9pKvKe/a
bgNdlSM375AZizn7UUUvKj3TyvriEuaMDzzGMY5R879dtsPPo6c2WSjnnT1t
8mZeI/a0zzREPumQfQ22v+yZ07yrvAm8gb+xH9LktcZyVD5LLQ5/NfSsdx9H
5efmnyzF/IgbxAX2MNVGeS5+nFxbczwKn6/eatP3GkqwsfYM+Z+yv8KqQfbs
M/vq6x9mnskqPbBWvsf94V345zKWwvuLV3GE22kNQH6sNsF8lOc2yBcZnMKv
Te1HZQ9ajIgTn+tM13bE1H5U+BMcD5+zFffgzQl6R6/kn2XvKTpJRqfeqT4E
c/ajMm61ItEzqPQb4rioB2dr5BVs/5z3pm0F5DBydnXRYpMAOzB1v3hqPypx
oLxHDDNX7f0mYa57/Uqoj5FT4fbClsf5oqF9Q4aCD5Kn2N8fc94Dv2PvEfex
asgnxC58U1/tkPhfHhF5fJwzJX84jxJiOVy88wnRR0ks4bPEmHLJ4FXYkLa5
EXOr6fJafxPwPmzllHr6OfpR0X2cnbOM9pkgemvLrdmLyLu6nnEI5uhHZa3k
CnJOcQwEj4erYpvjrLW1a+vJRkfkP2JcnGYgzpxuVW//ufpReR65lVpVZ+/5
sQBb0HUvkLUUg8gZyztO4k7MrhzS73DVxr7pMBfR/4bO9vk4PL89cuceu+7g
s2bON7AT7uPir9QuyHnVZdpPacYFuCZ2syvGi3u7I2bCe5Pvske5ceNjmnvr
0QdhDM8wlqPij+W59sqHxHXkyvzg+33G2C82YmgvxUUcFdvMrum9NObuMGuF
a9d31LlZ+aV1lpPZFxKvNOcc58yHdHE0xkiu6GT0D2Kv8KGRn/odnq6r5s7r
9Jvsu8NuKObkqKIXFf/WlRPq9cQ343m67ovz/PZU4o4z5yfZGmNlq/FAzffH
1YmDjKHNN/GvdJtMmT86rK8m+Sz39qypsyFd9t9cGUtbH/GxHJXaXX7buYah
6OKoyJJ6LPePG2NpH+yZRo8qeWqcT+AvyLaYRD7fBlwQ+7JptRLWU593dnrI
ntZcoJNkRky06L5DYCvJJh+rnk280vQragXY4uj/0ITYYK69iakwFmdZwjbT
Z3rE78V9IGRPvGF+puxfTeWo4k52e5dt55rkAOLRTTlHuSpM5ahijfm8Ntsa
87iqnuljYCzRsypif7UE/E3Zt45OktG56qf7MBdHJaYUt9mHEfOUOaO1laPa
awDxg1xdLUUb/K25WdXe/BgYC5sY9kP87FymeK3c6+Ono2fnspjKUYnr8Bhq
LNrqkqMv2aacoxyLqRwVe0/e5Qux1yceEWPIzQPWPM6fzgk6rd5CrD6Gf5Z7
yeP83apjHfGh2h+1x115Qgl+nz1TF8yO87XNuhVzbt3EEaWd8yz28MTl4tPo
AyTeszZkmF75DDph/wzPVa4/WfbZU/Z55uCo2Ae1N/KHcix4zujDJc7yLJ5p
2c+ag6Mi+/IXc1ne6RN91I91rGPVsbdYyRrgq4JzsQ/Kj5Ff+8rOpZTcjHhF
bLNV+0VzcVR0Xt5Ehkv5jXOi4gswR2Q0bL+59DdkuKwn8HO5TdcejBqH6GOy
6TAH6ihxT+qAuvZi/Jxskh85SJsPkqPov8rPkRu1wXgqcyF3lG+2xbxe6ywl
2938bN+7rxY3E/1A2SHnodibyE3wK/aXynH5ndxTHN7GjXVB7yN5q7x/iO3B
W+Oo6NfQGMHrov/v2K8xuU0fR+V9+EZr6r9D70P0OvUN6qLwDj7DmWJ1m/Zj
rTPb3VxLNl49jxqK5u/IBV3Du1hn62j+nZeNOtfI73CgXRwVO6ZuWtw7NRaa
i6Mis+JK5yn5t64YUD2p/jB0pu0Ms/XiD/3ePMnb1ZLKNfk4NpsNb+Zbvler
yPe3yYE8C4eMYzU266nvIj4/Xs/X2XO3Fl18gN+Lne2RNDGWo+LD6POYWrgu
jkp+yH7IJdWUlSCTdBffap2dTzDHfKD5wN2z9eV7hu/kX8fUNG4V2BZzQa+3
ovdvwPyxC2rhxUOlnTKfzXWJO9Xxh+yHtWieteG3ndF0JqesnbQG7JDfL+o/
vlWQB/N9cmBj5U/t8+HaI4YhN56zTUfGYCpHJQ4S04p9mvGcuSTX/GvXXbs7
BVM5KvaJrjknVfbKALYUry8+WNedySXEtXgZZ7nkbfywsxJsduTDbBk5nnLH
+xjMwVGxd54t7Ai7LE/xxQ7xk3xJ9B23B8Efem35jGwKPeUPF/Vz2yoYKx3l
D9lPsqTu3Vnu4MLZUTZn6v2mUzkqto2tI1PNXqDsP66DbK36TNuqMJWjIlvi
E7Wr7Kv1c3YKRyXHgZBlccjcvbvwEnoX2MMdAxwpX8EPl73sVgGy58y5uKvZ
n8vcNG0SXyXfMI9kV/7R3Gu3bs4pOudX5nPiFfG9HINPDn5DLGht7I/Zfxez
ikvkO/Y5ozadPtJPazfkfEIX5uCoxP1yaLl5GT+xDey9cRur5yK/Q+7JbsMc
HJXcTd2xcw1l7BH1VWQ09oz1KaELdEcM6O+sodhPHSyeK/oo+HvzQEe3ak9o
Do5KDMdnOWMknwvf5Yu99/zkEPgk+0rkxfOaPzyTWo7I1cilPI3P64LaG7mm
uGU7gNyq74g7qPHX9FL8QB7UTtiPFwPQAzFFmwyoNeT7+aDQE3qBo+o7k2k+
8bxsTZMPEDc4K0Ge4943nItxkFmfhVPSm0ycVe4PsBvqOtwVysf3yS19sHeB
i4y+1fgUftvPjL8rN2fLxHlj+hBuFdo4KvNgH9/5ZfODO8FfiOfMwaLYlB9g
89m54P3Un6jV6Ts3TRbEV3xP86weXXMOTl8K4+LL1ULpl8Jn8DvkkO2y5l1c
oLXyTHzP1NqKqRyVmE2OInb03M7Isu/GGDaNT6ZvZJ/uHO1oRzu0Tzg7UvKq
Ydv5h5JPtL7yrL69Axwknqxtb4q821f2vvJ98mwvVF2WceGOcQF8QV/PVFww
29l2lnMMR2Vu2GT73mNy8C6OikyTLT6tOUdkTQ0nubJWajNj/OwiLlBeZ178
rbiR7pBhuc8m5J5tsN7OcOPXtrJnEzugJkqcYJ7k8OIGeZ/5axsLXZYTip39
XRkH23dXc6qnQrwHO8sW2O+0BpvQh9dzGTu+kx8MPVI3qk5YTsJukRtxx9S+
hVM5KnPOrtJx/xVrWSu+FEcrDvAMm1YjODemclTmkV2Uv9g7kc/FPLKdcp+2
uGYdEDvx0fyLczF0J+4xCR9Lx5w36LvvfU7MwVHhUe2NOhPsbLY95fiS79jP
FP/HvSviQvJtX0a+yYaT/7gbj82cu4ZlGbAp7IX80n4R/ySHESfYcyFXbKEx
i1On1o1P5ajE/HJMeY/YnDyx1+y/n+Me5GKbUPO6DKZyVORUfimvENtYN37N
WoqdzJf4TK5V1pfMBftBzgSpsR4DOqqOQS6+LLcxBvRR3GVu5Ay+F5PJLbru
ThIn87Hq+OSyJb8sVjB2PFvJ3/g3nt6eNp/t3/RLnG0tvJffsYnicfGlHNlr
yYK5wOVPvVd4Kkfl2f2t3t1NXsKegxxQ/YAY3uvkwsuecZ6Do+Ij1cnJMZrr
we/gJ/kDay83wUGwbfTEOnoGvkytiv1Qr+VzxZvWA0+wVZjKUYkLyI/34KdK
3+WLP1MrFutqLtQD4qXsA/DVZMd82qcwD/SkjasNmGe+zh62uojtgriPl98m
g2IW+bn8Onp/yR3IOzvRjLl8j6du1omIx/28ucdYAn+txsF8tfFIYinxPrvO
95FXsqge0HjEG/L+ZrxuLci4nMn+ft/5OLrnGdliuawza/gAsY+fWf+2vXrP
7XVd56jWjTaOStyg5sWzia35LPqubz6ur2+e2Dbxnr2D0g+wC/RGHNUF9pLd
N5/Nz7B21gpXYL3FicapFoE8Wm9jY8P6YhzPRYbnuHt0KkfFxvIHfK3YzzyL
RexrBLdBp+gdTkF9lNfY35WXN2Va3CKPV68XMBch333nUsmvdcPJNOvw2HZ5
gnGYP58rRifT5p8MqdHqu9OALDjnZf3adHgMR0WWIq8fgz6OyhrgNJq5aNQd
G59zIk2emz9ll/zOHIrj2Qn5wSac3+mCOErM4tm2oq9MQF4lzvb55owPZZ/p
rjgzapetbfM+eLZIDt2M+cJeeRZr6D29n5h7E2odAmJZz02PjM8zehb6LmaI
nuRDz2n3YSpHBeSXXSX75FpuZOzmt4tP3GmYylEBG2LurIf59G/clNhJ3LMp
88jniM/YM+PjT+gqWSWjxu5rzB26UzEHR8V/se9qi7q+fEZ5dpEOiid9Lh4I
z0j2rd3Qu3u2AuIYNoUfxoHKM8VAfiYGI2PGPsfdkVM5KqBHOG73MJhfPlM8
x/Z5lk3RhWUwlaMS/8qt5S3mxpyIN8RkYnQ/E2vxEXNz2uJ2vhNHRVfGQDxF
L/Tpj/Oyq0T0m+DvybnYk73iQ6OHAE4g9g0D9JvcqWco+R5xh9iaX2uCHfC+
fABdIrug/ogtlKt4Zrpnr5atUCtIV6zV1HpomMpRWR9zgRtucuv0Da8hn+Dn
ydyYOwmbmIOjivu62+5ftK7iRfmQ9YjeWnJvcy/P8XM+y7zxYfaQra11ivXb
KkzlqNgEXEuf77Ku8VxiNnafDyd/0V9erG1uzBFZ7VtjMaPX2NPp6nO1yTAH
fCBfiDvGLQ/pxcg3qcUoe6nzdfJn9ncRf0Pu4/7jts8SB5Ltsv6G3NK/Rfsy
cnc2bhUcEvvnLlcytAl7pU0s6kc1FuRbHlneAUjP1NjhvBadDcFh4GHIWNs6
WyMxYrmmag7UDS2aX/JgrwQXMsda62Npn3VT1pVNV/dQ9tOzR4QbYqP78izz
Z7/c/LfZU/NNT/wuOCw/sxZ0b5H+sxf2Obr87FCOSnwihmOHx+YKXRyV+Ixd
6+qzb319lte0naP17OSJbJOx7RBni6HElDjRqfvryyB6b8iL8Uhl3aOxkdmy
nzsZE7fYqyg52IA59z7WoGudNgFsIlkqfaaf4aKnnAdoQjxCp+bgH9lvflS8
vt16SE+FHAjfN0fvIfaXDR3iq9YF6yumNcZYa/+lq36+1fcS8O1sPY5sqxH3
mbMpxrGpNoU/s170M2yKn/l+zphWDCGXn+PsOl/LDvI927Vuqgk1CuQUl7ks
rJ+8iJ2IeC1+Zr5WtZ/EH8lrnQ/B/YyFmiFn/XA5WwX6aNx4gFL2wf6vHlny
+wD7xS+Ke8o+puSv7a6u8vfOBzR71Hu9WKPMMf2MH2+ecZgCXIvzvFP4ruj1
1gX+jZ2ben7bHPOZOP9lYd767G30Ams+T9hruWysR2nD1xG7kE1nfbZyv9q8
mRtyGXPov2ScXC7KT8g5edOHfO57GTYd6o/s9+DwnGuQg5gLPM6i2Ee9gjoc
58367mxbBmph2Ky5+8aQCzy78+Wb2rdjbo4KcNz8nXpBewtqltXXtvVJb0LO
qpZKPDT3eqi/UQevdmGOWFvtHj5oU2JXfJRacfum/Jr55ytw6EN6++PcnaHz
PnPyLPyfc5m4pS45G8pReY7o6TPW5/Td67fboD5CHTR9ICebBHy+Wn42QFwu
HrEfguPUV2KT6hg2FfaW+bXdxinNDXJnLjeVU9rpiF6xXfdSJLYO9qPVlKT/
bAeeRN3GmHtcNgX2/uUp+Ju2O20WQT4s9nS2YM69lmUhpxTLqtETU9oDsi5x
JmQTz7R0QbyjLmgTehYsgrWX15d3iu5mkDv58FaeVZiCqKtztk1NyW4DnglH
rxbPl9wZzziUL+Af7fvbr5iLFyBDuAYc0tz1D7g496TKuebm1ebCKjgq/s5a
2cNQT+UcDp8xNM5Xb4rTUEs1176t+MF7Gstc9xF5nk3hp4D88g/OmsV5J1zO
0Oc1R/paqPOceg9FwPyonRL/OOvUtZ5DOSo1Nmp3h9zp0kRyVP8fcj/zoffF
Vtc/LwJO0/kG8aVabl/O3PAdY3rk72bgpra65mUnwhzmPK4X5j+51vWDL891
6Ic52o72IvrFqoVaxseKhflpfXc3gaNTD+QsvX1XMbF9cvmms37bgespIa7f
TnskaSf+P6zddso3jJWu6GmlVmE3Iu5GMRdjOSEcLZ4B/4EHn4NTkgs5fzjl
jH0b5NpyaXZxk3qiNIGjMqc4JHnrXJyLtbFeuLmx66Q2U02u3mL2EKaus7V1
hhkvzD9th7NYU0C3zOEyfsL5Y7w/nZjj3ib1kmpi8JVtdaP4CGNVH+NMRx9H
RZbs1eHgltGp5Kj+E2qynb9mAzaJaw2wH/QV11+ePUokEolEIjEd4mG80ilO
cYq6z+6yHJu96ejpMcfZ6DlgHM4UxD1fGUMkEu2Iu7D1z3amexNzgu0A9U5y
aD1J5qhNYr/mrsOztnJhZ9NXfRfrVDjHwC+pYfHvTeHT+BN7HvoeTz3zp0+g
fu944fRRi6FeHV9EN6bwedYNn6w/Q9d9f2qs1MuowXYuse8cF91X5yWeWmZc
yVH9J+jWHnvsUdupTajPTyQSiUQisXXA47iD6OQnP3m9p74s5GNiCjluW8/I
RCKxuaC/eim543xK3/zEv88+6x83d7+iuaAu03lcZ6w2vWZHb0E9YeX+7nYY
0rdoq4CvUNcztW8bHkT9cvJTw0BmncszZ1Pq1vGzelj03VOGvyJ7vpxL7Ost
aJ/OubRl+xElR/WfoOv65LuLYqvukk8kEolEIrEZiL2/vfbaa3Ic4IyMfgx6
j2bfyERie0Ceh5eKHCmRSCQSWwv211lB9YL4MPVY26l35tyIOx3UUrk7ejv2
0UgkEolEIjEeYgD7wO4ev+1tbztLDOC8kJ6y6uP1cUgkEpsLNQnqaR72sIfV
9Sq5h59IJBJbD/3y3WGw995711/6ZH3hC19Y97DWCudg3dF8j3vcY+PPJScS
iUQikZgH6tad7zv3uc9d9yCdC2q0X/GKV2zUuYxEIvHfwFM7m/aEJzxhY8+m
JRKJxE6H/QL2uPza7XAG3d7JpS996fosetZSJRKJRCKxsyH++cQnPlFd5SpX
qW5961tvTJ/zRCKRSCQSiUTCXQJXvepV63sFunrbJxKJRCKR2BnQ51XthB7J
Bx988LqHk0gkEolEIpFIHAr7qXrX20896KCDcj81kUgkEokdCj1n3vnOd9Z7
U4961KPyPqFEIpFIJBKJxMZBz8S73/3u1X777Vff9Zln/hKJRCKR2FmwJ/WV
r3ylOuCAA6p999237nGeSCQSiUQikUhsIsStd7jDHar73//+1Te/+c26f1ci
kUgkEontDz79kEMOqR772MdWN7vZzapPfepT6x5SIpFIJBKJRCLRC72pDjzw
wPoOxLznL5FIJBKJnYFf/OIX1fOe97zqVre6VfXBD35w3cNJJBKJRCKRSCQG
4TOf+Uz1tKc9rfrsZz+77qEkEolEIpGYAd/61reqJz7xidV73/vedQ8lkUgk
EolEIpFIJBKJRCKxi5Fn+BOJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQS
iUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQi
kUgkEolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSiUQikUgk
EolEIpFIJBKJRCKRSCQSiUQikUgkEolEIpFIJBKJRCKRSCQSie2Hf/7zn9Uh
hxxSffGLX6x+9atfrXs4icSOwS9/+ctar37605+ueyiJRCKRSCQSiUQikUhs
PH7wgx9Uj3/846uHPvSh1de+9rV1DyeR2DH48pe/XOvVM57xjOrHP/7xuoeT
SCQSiUQikUgkEonExkLejJ+67W1vW73vfe+ra6oSicQ8+Pvf/14dfPDB1b77
7ls9+clPrn7xi1+se0iJRCKRSCQSiUQikUhsHH7729/W9R03utGNqje84Q11
Pp1IJObFn//85+q1r31tdd3rXrd6wQteUP3xj39c95ASiUQikUgkErsQf/nL
X6qf//zn1c9+9rPqT3/6U9Yn7FD89a9/rXOOv/3tb//1c+v/rW99q/rCF75Q
ffrTn64+9alP1f/1/Xe+853q97//fcpFYi0gr29729vqvPlxj3tc9bvf/W6W
96ULmYMntgP46D/84Q/VP/7xj5V/Fl/wmMc8prra1a5W1ysmEolEIpFIJBJb
ie9+97vVhz/84eotb3lLvX/6mte8puYmxMOJnQXr+s53vvPQXiPyne9///vV
hz70oeoVr3hFdb/73a+6wQ1uUN3ylres7njHO1a3u93tqv3226864IADqmc/
+9nVV7/61TpXSiS2Et/4xjfq80e+5upBxb7Rhfe///1bkvcnEsvC3oC9gte9
7nVbdv7O5/EDt7nNbepe6olEIpFIJBKJxFbA/T1PfepTqyc96UnV29/+9joG
vvnNb17zFPZPk4/YWcBDWetvfvOb9fd65D7taU+rHvWoR9XnOm5605tWe+yx
R/Wwhz2sevOb31y97GUvqx7+8IdXe++9d3W6052u2n///auvf/3ra36KxG6C
uk4ye5GLXKSW0blq+di+Jz7xidULX/jCuo4wkdhUkHl1hPe///2r733ve1vy
mXz/S1/60uryl7989epXvzpraBOJRCKR2CA4Y/D5z3++7oWRPjqx0/D617++
rpVxrivwpS99qbrgBS9Y3fnOd67v0EqMg3wXj+Pc5KbZDHlHnPPTz+dZz3pW
3ePnkEMOqX923/vetz5P9dGPfvQ//o4c3PjGN67Of/7z11xmIrFV+MxnPlNz
pNe//vWrr3zlK7O+N11NfiqxHcBub/WekbpZdVT77LNP9ZOf/GRLPzuRSCQS
06BHh/6d8WXv+Ytf/OK6h5WYAXI45wDufe97131a8jxAYqfB+T61Mx/5yEcO
/Zm6hStc4QrV9a53vdlzwt0AZ4ie85znVC9/+cvrvh5zgO3Bk+tnuwzUjKiZ
knN4H/BefFV57s99abe+9a3/q1bK7+5zn/vU9XUf+9jHpj1MYseDDoiNpvpM
Obn+U+c4xznqWqpmH7VlgJPCuX72s5+ta1JKjkqfK+cKnXOiFz/60Y/qf3ut
M7HbtU87m+7ZdksMs1Oe1x6Hs31k0BnXsN2gj5q41B4qebYnErL67W9/exZd
oX9qF/faa6+63nDqfNIfdsH6bAo8429+85ttq9tjwd5th+c1Pn5kt/Sc2ETd
2CSwZ3PF09sB5GHR8/IPZKavp6YY5upXv3r9deUrX7m25Xe9613nHm5iDeDv
b3KTm9Tnn3aLnUzsLrBt4ttSvsW8ztXgJNi3xHg4S+e8nN5e4sEp4KvYove+
971L7WXLcd761rfWOf5d7nKX6gMf+EBrfdevfvWruoZKLVXpG71W3u5v9aSK
3iR8I9nBe3nerDVNBPA59nfIzZRciFzhRa94xStWH//4xyePi3ziX/HH7Bv+
Sz+++J160qc//enV3e52t/qMq9c985nPrB784AfX5wKb3K24GZe1bOzs7+kT
PaLbkZ/4Ods8R40XvfzgBz9Y70Pslpoxc8nOqQmeg6tZF8iVulVnsZ3ze/e7
313/nKzaP1IDy177ch6PrD7iEY+oHvnIR9Y+I0CW3HthTwLXReaG2mpy47zf
DW94w0k5ItnjK971rncdui/SB3bj17/+da0b4pDIw/zcv+eoKfM+n/zkJ+sx
7Za+Bvy8/pNs3TK6gacUL1oTa8O++Bl5Modz3GdhXHhW51ujxnunw9zZRySL
JRe96aCP7In9ntKH+bnYd46Y0HvaGyUPuwXiazUEbHbXHNITMZbXdeUZ/jbq
xa3Tk5/85OrAAw9c5dATWwC+WD3BYx/72C3rUZlIrBvqbfTNvsY1rlEdfPDB
Gx/fizHFMHJHuWbES5sA/Zj5An512b2x6JUrn5YvL8N36Sv2jne8o87ZrKt9
8bY5ErPKReQ9Pse+vDjxc5/7XF0XppdVcGRyDPmSs6J6Vj3+8Y+vx/fDH/5w
qedcJcy9eJovl6dthz3kTQe55CO7cl255Yte9KLqCU94Qj3vy8apZO7c5z53
Lf9z7BORBfEc3STTerDL18D7yw9wwXL+C1/4wtWb3vSmOncQH9/iFreoe/d5
FnYn7prAc+Gix0C8SLfops+gO97jPe95T10bQ+f8buq+sXFGHyPPvFsgT7a3
iK9hP7crd/6JT3yitq9kwZk7dhbUwJK9N77xjTWnes5znrPuHeXneLnb3/72
9Zp7bpyE1wbfSief//zn1xzXkHlh6+95z3tW5zvf+Wo/sgzYW/k33pcO9flD
MQefzl/RVeN+1ateVeumMbMnxjGE5+pDzKF455WvfOWk99pOMPdsnOfG+w/V
Da9j18kk3tSaWBv2xc/4fly4f0+B2IRtdK8k/d0t9656bnEsveULlq2Z3yrQ
U3tRfBY9ZafcuSQuxEVbQz+bGmuZB/td7vDxWbsF5N65vHvc4x6dPWDppNhW
fMT+L8oz+EX9Z5Oj2t6w7nz5pS51qTq+2ZScN5FYJXAS6vn1pxIDbnJsQCfx
DXzWQQcdVD3lKU+pc8XnPve5ddxlD2LdkIc6J+xOvGXPTIr75Muebdn9RPmu
/c7nPe951XWuc53OXNU8XvOa16xrpbyGz/Nv+y7yA7lOQAx197vfvc7dxSB4
r8te9rJ13LopYMc9N65VLC03Mo+eCS8xtb5tt4HOiYHwlGoPHv3oR9c8QFdt
jtd5jZwY9z0WYlOyf4YznKHW6zkgx5Lj0kf17s62irPjd8EP4QPUDcZ+tp+p
MYy8n61kI9Wr4HXVTA5F7An72wc96EG1Lvne+5kv7+U+NbzAlPvUrJccXE0Y
vnC31FAF7C2K48zxJnLni0DOyKZ+bGGboxcg/yYHFJ/iGtQ4hX0m3/ZXyRAZ
YLvJujtd+XR8l9fzS2R+EbwH+Tn1qU9d1xMuw/fxXTgHuVRfLTA+2DPh4ui+
59YbEaeijvEBD3hArZfudVnGppTPhMvjn33WpvMBc0OuyleTAXHUIpgvOkQO
rKGYAG/AbokZrdUDH/jAuuZ1Ko/Atsqj73CHO2xLvZ0CsZS9Qnsn4pZNBX1h
T/grcSBuKuoR1XxGbee1r33tSfsD5kMdET9tT2m3gZ56bpxSV60M3WTz9Ytd
1Cs2OaqdAXZRz2g+tczLEuuD+JoebgL3sAjG6ozKHDXPWwVcvLMCfI6zfmJF
+f0q5pt+iVOn5ExySf2+cVN8uThW/Q9e+SpXuUq9r7MJ53PliNe61rWqF7/4
xaPjYGuAV9G7Xo+RKcDH3OpWt6rzVWc95Mkl9y4WEHve6U53qrksMSgux/jb
uBw5g/n3Xt7HPvSVrnSl+r+bUrMgvxM/y23ETuJpXIdxXu5yl6vHup1q6peF
/c7oVzMF5lN+K7fZb7/9qhOe8IT1Hl+fjZDHyIPUQ43V9zjnxxcvW7/RBXmU
HuxqUNiJko9Xv3GjG92o1r2A/UxyQy+aY8QHDOWo6Apbpc6lrUYbJyXXO81p
TlPH+lOAF8Cp+dqtcYw8Cj+Dq5rrbBj/tZW19T4PX3mzm92s/nepb/yCfBZP
FcC/q5dlz9lifXLtO7HVQN7J3qUvfenBvXPVypzlLGepe1SO5fbNGa7JOPv8
WPBGct573ete/8VliaesI65MTcUUqE909p3u7qYeNyXEUDg6tmtR/YU5ktvK
g3GmJcQObOZ5z3ve6hKXuMSk3vpiJH0J2OY5znZvR+CN1TnqMzPHPQVxHn2u
vh3WW44gBsBZN/Mc47cvdZKTnKTeH5gCcqf20mftlrO4TYjd6AOuqiu2ZmPF
ZVe72tV61zk5qp0BfvBc5zpXHd9kDdVmIOrN1YtvOvgV8aG99+0A58jlYw99
6ENrTsK+mjhEPo8XnBv8L35g2diQjxRjs9nNvVT1Mmc605nq/jXNWGod4DvE
5mLhyBGGwuvlBOzRVL4NV8B/2QdVi68Wu/T5ch/xpxx86Gfxl2Qd9yNnwFeM
fcZVgYxEDVjzbkpnq5xbufjFL17Py04H3kNcIledAuuMlzR/YtNTnvKUCzkq
uY8YE/c51pbYE9Tfc+67G8Ts6unwUPhtdrqUW3yy/V/nWEFc5xmMw1mWEmM5
KvqCJ8YXq4Npg70CYxt7frBE8MZ4DXz9bgUbxw44pznHXUbyehz+3JxpH8go
rtZ+jDMf5Z0VuCN8FJ8KcV+HfZro3cJH0p/YI4naXHkP3z8EfIZ7VNjMsX61
PHvYF0/jUemlOzy74jxciHGzQ8uC34paspe85CVLv892BzuIe9dLue98ntep
qxZTqa1ug3PPUd82ZY9K7Ol9yMtuzr3EZ+Ix+65Twf+Tc35tDojb+TscdxtX
b/3ZCGf0p/SPInfyEb1x6etuBbst5rroRS96aM13G+TIbKPami4kR7X9Iadk
i9U+DPXfidVDbCYWm3rWfSsgb3GmqpnPbCLstduz5AfEwWpqnXMRJ6qpWkW/
SlwYjmnZ9xZzyxeNlVyUMRGfKT4/4hGPuDHnW9Rq8C/ORY2Ju8ThcqvolzMF
8lX3N5oTOYxajnIsxia+VG80FHgg+mgtcVRyKLK/Cb2eyAH58Mz27ksZkQvJ
3cmIse/0/Tl6hheZs1Zenq7WZxFHBbgme8Ji5DHyb7xqJtTBzHkuk4+XozsL
JUfDCUVOTBbwb+oB9NKQK4gPjcH4m7IylqNSf6jWU/1Cl56YL31YpuxxyEvU
1sj1ppyJ2gmQ57Cj6imn5r3WBNfSlauvAnpOOWeKh2Kng3OUw9GRPffc89Ca
VvabbOHm2+p22T41jfvvv/+omlfcAXt61rOetf77oSDj9GtIPMROi/Hws126
4TyR837WdFnI0/hkZyd3Sz/uLrBv1lUM2DXnOImHPOQhtZzhG9sgP7aXRseW
Bd1kH9WrjolDdiLoKR3WP2FqDay6Gv7J2fI5gO/Wq5Hf63uNHHpKzzjPjW+x
t7rTY7RFsM8qbmjWcZcQ14jv1TN21fkmR7X9IQaJc/dTekFMAVs9x53dzfM8
y8C+nHnwfus8wzM3R0VXV9UPfG6OSg44lWuJO3KcbSpjEXUk6mjdSdr8Eluu
4rziVI5KPYYeMM4aqQ1pyrj90cMd7nD1WZlF/TbYdb6QrqxKvu2Dn//856/9
7dCzZdZcDi3PHNqTQU5CV5trDGJRvsn5BuecSttGtuTE4pi442wRxK3mNube
vhn9ZDennimbA57DntLxj3/8uh6wKSPqeg5/+MPX50qa9XzsAnmYYh/IEttp
jtbd62TdHJW9P7JsDEPjbevFTpzoRCeqayvGwt8bl1it2VfP2sjzcfBiOnlv
yIexsodXvepVa04AL4V7VTfTdh5mLEelztOZKWevuupI8ce4syG9grrgLjac
s7F3gd6bozL+9zOfy+5vRR1D9J83jvi8uDeMrMyhO/Iker7PPvtMPte1Co7K
HITtxsU2512+p85ZfqIuIXxy1Gvb/2Dj1Eqw8XrDNGthfQZdwLeSezyo9xl6
lwef4u+c3xlzBpUvcN6HT15Un8tPyq/U9XSdVzEXOLIpZy3x0Tg6XF4X6IFn
LuMuekImyepWxMLkgG5Yp/i8sGvGMcf+m/dxLusyl7lM55yrHcTxnv3sZ69j
hza7YD3UWk3hDtkd8Ylz+F0+RVzjd6VNj/vj/P1W7Y+RhVJXSx2eo4+r943z
k4t6DC3C3ByVflniKvvEXT4Kp8JeTAHfyhb08Z6R15Q+TNxGrrfqnulY+/IO
w/Br9GIOfs3zsPU4yy69j7te9e+MGvAmkqPa/hCXnvjEJ65j2K3kbtk2ZwvZ
eLYJF7Ps+R6yKpZpxrl0yF6VZxMH972/WE5NuRpLvsff8FXrqkuZk6OS8+vx
LG8Pn8YnqJvD2Yjj5CrL+rs5OSr+RR4lrirHanzkxFjl411jZa/tr5Ire1PW
0bjG3D09N6ZyVGIUfqvt7KeY2/7N//7v/9av6eLY2Hy+lnybFz0QyvMQc4Jc
OSchTx963knebN/Efm/fmOK8nd4NZFcu7VnoefPZ2bM2rpkdIEf+ZojMGw+O
Aj8YnyEeUIeHF+raa91KeCZ5G16kaTOMX60gGcEBljbS3Hg9H1/ydd6PvWAL
zXMXDxfr4T3E89bD37AJ67ojc90cledWt8Qm8nFDYL7FUc4TxjmmISDfdEzt
oZyXH6TfztU1ZZscNHXL2pJh3A5fJ87s04noTz2Uo8IfyPV8ieFxSWpUyryX
Lk2pG/M+1gfPpganDewffWcr5EBknV/k893LJHYgw6vsqWhe404DtoQNi3Np
1sHYjMX8TO27i+Oxr8FnTsGcHBU/HrY74qyw3c3YjCw2+ST7AnhIukXHyGqb
jfE5bAB+VH9wMkduxQR9Z0dKmH9xyHGOc5y6P+JQkCH6pE5nEcQlF7jABapT
nepU9Rz7XsxZ5pqR9y0L70Pe5XpiwDbQDfFx3P9p7syT+Yo1Ejuscu/BetPJ
uDuX3TQu8kc3jI1/mVoHRjb4fjVSnqsN4hec3jGPeczax5s/cZccIeTNf9ms
KfwM/6ruuas+x3uLLdhz9sLrxbFkTP2VOaFHq+y9R358ZsTe1oA88u98Dn/j
yzincvzeQ00Z/Z6CuTkqducEJzhBdYpTnKKOscOHlb6C/E7ppeXvze0Zz3jG
zt7x5CHumOTn6KjPpLv0hjxbk2Xv1B4CvsX8GqOz+WwW2+3eB/82BvIw5F6C
PrA1+k2d7GQn6+wRAMYi13DfQBuSo9r+cGaFHJCxrQA75rPkovIIezt6ptoz
W7YeQc6lFlNOEPEdP0Nvvb/nc/ai6yyjnzsHLRaxNyfPUn9tfFPjxWUxJ0el
P4VaObXucho2Ra8KZzvsJ+Eo1RAtG4PMyVHJz05/+tPX62A84af1IGWLjNW/
2+wwO8+Xqo1Xqy3vcCYAhyPGXle/6KkcVR/4zwtd6EK1//S8bXGCXEwv7cjb
+Tj17uy6GHDu+gHroLeA80NDz+1ZH70/5LRd4B/ZDnUmxs73iN9wM3KCVfUc
FYuyk/pGyKfUKYgnnEcRC83R53OVEF+rE1QTIO8q1xtXIB6/5CUvWce9bJ28
2bqpHzjPec5T5zdtuu21ciq2E39KxsROeg/hclbR220I1s1RAc7HnHdxJk3w
feqZxKjs2xDwe3JIPs641FvwXfypz1905s3vrbH1pUt9PBG/ISaWpzgz5Ewd
XVzks8memoSjHOUo9Ze+aGyPczJyT7oz1b8am2eW37RxguTdZ+Ft9NnyOmcZ
ySv/IK5mo9Udmb9V1SawG3HfJp3TY4HuiIWsnZgcl2z/eGq/X++nPoO+T8Fc
HJU1EnPgjNhSc8B2kwNrV/acaoM82VqJV9jcrpp/siSnMWb6xy55vXsM/GzM
vWniJRwVuRgqE3gDfWuG9I8Sd7JTRz/60asjHelI1dnOdrZ6X0cszL/gM6fq
Bi4FN4WTaetFGPfcswM4ZD5bHZg4TNwo3xRL4WrkwqsC28LGRl93sR47aC7E
pmJV60B/p8ZxfJnn7KpXZd/J+0lPetK6Pt1/xZBsBP4MpzzH3rX5FPO09dOx
7nIAv2Mj1NfIYdgIcyTWE/fIEej4qvaDzDX7SDaM5ZznPGdtr4yJXPkdHTO2
Pi5hCORaehJ4pimYm6Oih7jE//u//6v7Jaj1YqfNA45wjviP7yXresu2nRe0
vuwnG8ZvOadg3tU9+ztxQOxLrPLcqHFad/GFmEN8SD/VJtJXcmkNcUJT6qL5
bLmNfK8vJ8CXWgu1tW1Ijmr7Q5zEN25V718xjxiXHcLFdvEibDR9oK/ikb4Y
gc853elOd+g5IZwGjoPuyLXks3xcWwxOxum62mx3N8Tn0Df2Qkw5Ry3rWMzF
UZlHuY96SPPEnopJxFDief7OOSBztmw8NBdH5fPlPsYqRpND4ZzESups2GC2
xjo1x+p7+xv6Sok9Indi29Xoykum3hW3LFbFUeHpxI/k1NmOtj1ie2x8NfnG
QUQsw5fwc3KGOXvfBMiU2gmfMwT8rJyiz7/Kd3Ff7AcZjmcxD3LOPl82FewI
3+x5cHzmlJyti4cZCvbV3FqL6GdWQtxDN8L+iTP1gGH/2Gc5gfijTbbYWtyg
HvmlnaKv7qbDEa2jlmoTOCr+hm8dyhHIV8XBcgDzvwhknn+zdp61rIETr5JN
69kHNpXdEFOyrX05hniTTSb3OEh2mA9Z1E9arCmOp7d6+zgzcYQjHKHO/ZwB
ZBen8jF8uPGQ4bZ9KL+X2+EP+Ajcjf62ZDzqd8gvuyLebZ6PG1JfNgTsr9xf
PEOnxN84ifBL5so6sMvijkDUbPCHQ88k4hbY02XOjZaYg6OKfUlxiN6JZZ2A
/E+ut6h2EC9gHHJhuXLXnQI+K3qu043yCw8zhlugh87ekouhvAg5ky8Nua9B
zGLtzcs5znGO+rPkwP/zP/9T7ymqJxl6Fr0Lxk0GcDJN2w90XqxM/vlUHDLb
jYsJOeP71DjjFps6gHucWnvoPdVssQV0zzl8doJORz0G++M56G1ZGxjnnOjG
0DOJasL0/GH7usAmkRe6aP/vqEc9anXYwx62Ovaxj13bGXMylT8kp+abr2iC
XWJv+TBrpH4QV1bGa1HvZW3L2JKMs3li4Km5i/jGephf48XZ0qXo6W0OrIeY
veTayA65kG+wd0P0Tq4njiN/U2zt3ByVsZMZNiV8mL4JfJj9dJ81td8Dubc3
QR7a5Mocij+tAXmwL20/i92MuWIr+DZ8ZjPuijOCU2BN7UmKN8gnuT3ykY9c
2+TgD8Sb4nB9Scq7S/ytz7fG9HWID/Oc8vq+s490Aad+2tOetlVmkqPa/lBr
zCaQvS6w/fSeHRzzxU6WcsPOiVXPfOYz1/Fal90iV3KnqH/nL8Xd/r5Nttlt
8Z5czPvieNVUBP/V50vovfhAPFLW5vBB7C6b2dUHz/PJ05Y9I8l/eO+2ucP3
2Eui522/97lDegqxC/Zqooe1vMYzew9/O9TP+iz+pm0s5krs6f2njJW9YWPV
xIn11JIaK1+86G/Jhto38UPz7JXYSj39Ku8mYne79EAshD+VE3bpydh9uei3
qQbCc8sl2uaIv+DP7HuVsSR+0jyLfbp4FrJj7ZaJc+QTfCh5GwJ76WSo6945
PppvlMPLl+gc/TY+sZzPm6PXeh/Mr1iEP6a3Y/kXr7fWY+0o27vMGpAROTmu
W54lD2jKCB0T9+sXZB7pm/x2UTxDXuWW6q/kOKWdZ6/tr+Fzuuod5E7Ne+XH
wPqL69rmSzyJa4g7ENq+xvZuGMtRsYVsmTkaAuc48PxyoiF3A/FvOAi5luc1
//TbfoGYzOcuqhkp7f8YX7AM6IsaLDWu6g/Jh7M0Ynz7wlMgj8X1sGVtuQJu
G7fsderaoparPCNj/tlRPpdtpKvkS15vPYx9yn65uWWv2UM6YV9M3KFWpwRO
k91kD4G94Df4LjLFnssJF/WZkss4+xjv0wd2lP9s0xNxl/heTNVlmxbxN9ae
fWZn8NfRz4R8Whe57aL7RrdSVgNiLzpvHoesPR2UM9LhMbUM5ME8y3XFL/7+
uMc9bl33OrXHTfTwEie02QPcIZsv58SryfXsL5VxNn3w92o0gm/wvnhCcyRW
m7IX4bP5bvJNR9lutSrlnid7TzdOfvKT1/uqxkc31CLRT37M3/t+0Z6bZ2Zr
ce194HM9O95YbRcuyFls9aD4iil7e8Zv7vD0bbW2dIauy4OMF0coji9rY60B
HtMeJXmzBtbYvMW6eA886LI5ithQfmUu1Oy09Utkn4zBXjDE2S9rGufS/HfR
nVxsGr6Bb1h0ftGzsvVtNsm+CT9t/6wrHxnbeznOPPIDbCr52WOPPeoaSHo6
9b5MdpTcW+M2kAfzLvaw94TDFteVcZdnMy4+lZz4nTniw/gDe0pT6v/8rTxD
LCQ+5MvJQxmv+Ewxp3lhd8ybMdMjvCa5JA/kdZEPIy98Rt/Zz+iD4qxU25om
R7W9QZ7UULG9fedHxcBiXjoy5ot9LO24WBSXJHbnD8myLza0zMHIvP0B9oCt
Yxvl0/LsZu5EB8SWzgvbD477lNiptn6cJdhBY1F7I7YvYXzsAD/WvMs94Cyh
z1r2HiGxs32StrkTw1ob8ULb7+mlXHnRfoO81PuwfeyX9xXvWu8xfksMr7a4
bSx8Ae5ADVTXWMUzi+IY8cW5znWu+s49Y8XtkAV8+qJziPbEPSc7XOaQ1l99
AptJnlYBa8D22htve371FOJccXrb78VXY2SIzNMLeZkvst4m53IHzy7vap6l
wEfI1cxzVz8lusn3LlPDrf4GLzh0/50PsT/X1YPU2vFXF7vYxepzLGyG8fm3
uMb8r7KXzBwQL7CJY+2oGHlszysyQmfxs2yiuLUpI15jj9Q+MRlVD+XzyIr4
t8+22NNw/kFO1eyRFnm2+tUunoTMko1le3mJX6x923zRMz4NF9L2e3oqfh5j
/8ZyVORRXiG+HwLzwUaw0139KAL4fjJvT18NBr6Kj8aBODsl55c3rBNkx/y2
2SXjJ49sj3wP9zylF6Y8zlqbizZulW1VB+gz6JJ8qrku6khwfuTG2MQO7AvO
gZzjz6fU4dI1eYZxyDGufe1r1+9p7AFzhgvCT/B97De7h7vgI+zXifvlJuKG
PnvnGTyPuV0EuoynaNMV55tjH6TLNi3qG23cfLMYjv0j6/6G/vITnm0T77GS
Rxk32zjkzmsxrFjHvm9fH7A+3fDzqK1Su0Oup/SBUlsR50rb+lrJ6/AQZI1d
lN82+1axlXgD9oz8iptjL5jNEl9MOX8XfCX/yG6xgXSj1GX/VmclJ6YPngXf
S37sieA6yTrOnlz1xZr8FT4Fz1SCjvq7Nlm0VvIAY5APm4+hvQa7nlkdCo4K
P9kE3bYuxmKucYfNvlXWlpyoNcHP4TnkaWwbnTM/fs/WLHPGIc6yiCO8t14o
6gtKffca/HLUV5Ftayhv8vmRv5ETtquvVxJZVLuGu1+kb15r/tpsEu6EvEcd
afMLxzkkF4ge/m2wLnwGu0hPnUOdAnpF1+lSG4zDXJIb8s5HNPlrOZ1aBHGK
fNbf0F37AvIAuj2ldxndIAd01Zf5VVdW2hXjs+7mRD7oe3myeRLX8Hd8l7oY
3NGiOcHXd/WaAnyonA9P2FZnkxzV9ob1E6+JQfpqisk53yufGfMlvy11Ivwu
34DXwI/6YjPK/U9/yx6XvJk+BOxcUw69Pz7bvou/wemQafkW2eRXungqdpw+
i+mbuusM1fGOd7w63+mq42Qr+OkxPQ5KiEWMsW3uxIb0X3zR9nu2nM1axIsb
nxzUnNNTOauaCe8vBhtax4A/5//axqLWjF+xD9A1Vn+/aKw4SLyg3KUcK98Y
9/K0wfta72YdOMi11XqwYXiZLrDpy9bC+nyxt+dse348KP9N5tt+L1cfc97F
vgiuUR4TZzTJuPig3F+2b0E3vK4po+QOh2R+u/hpvkUOssw5YP5Tbbocb8ie
N501T121UPQRDy0/E4MZF847zoSu8w7OobAGuNSxdlRczFaMeUa8ojsH6REO
I+5OLWWEPokl8UnqW0Pn2GmfK5fuivXJLH2TI5T9jr0ef8J2qh3s2muW/5PB
ZeN8fsD6t80XPROrqR1r+70zAORmTG3aWI5KzqQvzdC7yfGC6hT44kU5v7XF
O9Iva0UXcFNyM/n/srVpc0KOIRfsu6eELqhVFstOyXGjfwBZ7ovBxdL8HpvY
zFHsSfFhzknYT5FL0Ve8EpmZ86w4/lJ/ILa3XCt5F/li59hPn0eWS87AmPRW
Eg/19QHgB+X5/MQisO98b5uu+CxyLKfvsk19nCp7IG6wR0S2yarv6a7ce8pd
7auG8Ykr6WXfOYMAe2o+5FV9dWH8FZnt4xh9tn0/nMuUvJKtiP5OfeeRPB/9
2Wuvvf7DJvMZ4lwyaS/XmNlN+aPYg42fylGVn0U35NLNnNJzsHVsMFtM9n1f
1nCIi+Ti5KwvnjJu8sznlaDz4sC+8/vmyV64s/Nx3m0ZmEM6gPPpq+9nPz2v
+jE2voT4n58zFv4UD8V+RbzGz1tL+3r8xZS+o2wim+O9yjjZ+OxJyevE4OaQ
vLA9MY/Bb9l/7ut3wf6xKeR+UV8MNTj2zNtskv6MYkly2fZ7tlWN2SLQuz7b
Zj7tq4duTIH823uwNX3gw3B9croy17HWbAoO1/xZI3mJ/Nc64HGmclTlZ5EH
uZr9mxLen0041rGOVedD7ILzTeL2yP/Ig1xeLUIf2Bh+so9fIn98l1iojddM
jmp7g53E47M9U/vwDwGexL6pPLTPXrK9bEP4PbLKFouXmrk2P2GPAdcVPhgv
YU8FLyG+i3PqzTNV4j97IvKVsmaAXItJ2R6xa9c+1lSOqg9z9KPyzPyGfZbI
/ePsvzgKdxO98uPe62Vy/Tn6UflcMbuxBpdkrHyA/Vd7a2oFYqzl2UG2ib0T
dzT5FHu0eFi+u69mQ169qG/rspizHxU9Dd6vjJv5uKgVCNgz4pfEEKXc0wd9
jJ0ZZ9+7ctopHJXx0S1x2BCZkpvJhcTmbZBb2qsTl2zVfcvbFeIS3Ai5K2We
/JGT2MvEQdlvZJejFopuiSnw47jN6GmNawq+Qd4pDhQLNc8q0UV6KIayR9G1
9lM5qj5sQj8qe4n2Gf3dEARHpVZhkR21buJZ+UKXvqwbfKP9276YWH7pefHP
pZzwQ+xc2Euxgvexn0++mrwp+2SfVn7al5vifMwbv+q9AmwjfREvkJtyfY2L
LZuLo2K72Fy5KZ9QAr9ofOpwzI11ZvfEGOVY7am18Wwl2G4+b2pPlqn9qMSY
5k/u5L/bCeIQefXQOiq+F/+G1+o7ryv+kif3cUbiPnk+HqaMldlgfE1we+RJ
vh660QRfID/jW/uegT0OXr/kzuS6xqoHDzkogWubk6PyuWRdDNis5WIf1V4Y
Iz0hl87rln3M+CpjlNf6fRf8TrwqnyhhrsQXbXVNAfZF3iAmLff145xd9PyK
M074AfapuT/rez4CR9/XR9OY7Bvhz8s7Yay7cbJZ5ERuI8Z3p2TJq4jN/Uys
v2ytomfhk+RZ5LEEG22Pgb+3ZnEHN/tvPf2t58eRsbt9+8D0gTzJTabcTTdH
PyrjFjt13bkYUBekpq7Z28xc82HRxzP6MZmLNg7UOvNh+nL0Ie7M9pnlXJov
sRiuUGxfghzOyVF5NlyyOu5mv3/PgU8QK5HHuGedPIB5MGdil6YsNUG/8K99
foOMGQO+rG3PMTmq7Q/+lLxMvZNhCMRb9tf5myF5K3nnq/FP9JeNbtr6qP+l
n6VdUyNET9g8to9PFzfEmVXvI+4U65X19iC+U1sgd+vj7jado2KPrK19pSY/
oza15K6iF8C6OCr2lm2TszRzAft7JXflPLPPjLGK1XGtcvLyjDNbqg7N38oV
+/YtvW7RGZtlMRdH5e9xRvxN8/yp2Ip8R37FN0RtGXkuIR4V78mh+3oeT+Go
1PCIadR2DAE/Y+27Ynuxp/crewmXIOvL9PXaaWDnyLp1a55fZiNxtlHbJEaW
g9mXK2MXvBG+xDk++2Vx93TEVj7D79pqfnwGm+oMap/c7HSOCjeLIxiyXwvm
Qa4hRl3Uy4ZvkHfwX23+QRzIDo7tuTEXfL7a6OA420BPcVh8XMSvAXKDt3JG
JPI8+Zh9BOvQrM0ij/IkPqgp8yX4DfGOnK+MZ3H95NXcN2sahnBUweHKjfrq
xiB6URlH2VebvcYDyT3ESWHLzF/p08i2WvFFZw/5RDU4zdqLsZjKUfHBZEEu
3jWW6KW7abWwfJG8Dm/Ydk6uDWoDcSRdeu8Z2WC1OF09JMiC9SNz/HoJ6yGm
DQ5AXOe19KXJ6wC7bk8Lt9OMcwP0VfznWZu5ts9TK4Hjij3CwBCOynvTDTHy
ojOL4k+cgPkrP4uu2mfj/8mi+RHr07fwZXG23byyu4v4P3Uc5qz5rOxIV7/7
4C1w4c4MlFw5PeVz2SgyL79WS4f79rO2emLxrLOkffcF4KnxS77KOWYT8DB8
Uqw72+Nzg4sy93Ima2e8TYR9WdRnInpRqVUpz2fF++OUzHm5PxC9kOR6zpA6
b+gsRB/ICNumBmoK5uCoyKpzNsbSFVOaZ/7CXl3zbiDPIq7ir7wXn8avG1Mb
52IN1Jp5r67PI3/Ri4r/b34eH2ZvsVnfN4Sj8t7kBwe2iB/0HvQQP1rWi9IH
3/u53KN8DvLA3skR6R156OOR415L8t3Xr5LvMM/ynDZM4aiMgezTqXXcm5b4
N9g+fWm24n4q+wX8jHPE5ZqHLDRrq+wRO0tiX14Oy8eWewH+Do9EZ52BLmMc
toN8i4/4B7ktvx7cM04OR6s+p7wjhl3FV/DpdD30LO7VKb/ojvGxG+XP+Y+p
91nNwVGxB2wW/WzyaPY1xALmje/DKXTFMIswB0cl15UvO/PVvEOM7ZX3eg2b
Y87L+BwHpM9ZrDWQJePBe1jPRRzspnNUYnhrZO9QvMDfxZdYWtzkv6FD/AEO
wRqbh9ANOZK4EneJowh/ZF7JfinHfi++Ne9N+V60JyeXxxs2888u4LKi11Rb
roL78Cx8bdMGmBtxJb5103tSrRLWzzlIcb7cppQR8aE6RbkmGTFv9Ejcgssp
51x+IDYja3SRXsi9Yt8YX2Wt5G4lx0m+7U2TO/FdvKfYpylb9uHEa3jQ8ude
N2UPNcYxN0flvfTL9b6LagY8N3+FI2jyw11ge9Uw4C4W9crw+erY1Hc0zy/T
DbmanHNd95jyseJtvZ2aNcrAN4pPyYr8rZn/02V5sTlku+h+9AzHVTV9qxyA
jcW5q7ttQ/R6Ej+rgwi/bi7piv0Rn9fkmIZwVN5DbON96Vof1yJW8Gz4sFg7
+mjN6Ced6jrvzLbRX3Ki1rFLT3y+nJ4OT73rdI57/fgAdc70vYzx/FuOzBaw
T1POIq0C5FBePqYnlOcgS2XtWwn5Ihst1iHPTd3wvVjcnONLyrOQ5sd6itnl
vvJB/tL8yZHbairJOVlwhq+L+ya/xhS9nkJ+5aLyOzVD6sOacj2Eo6LbZEce
aV+iD2Jdn0VWIh+h6/yReNU6tN1NGGM1J/R00R2R9M7nlPyfZ2OrrYtnarMD
PsN7G0fTztBrPxdrew48JLm3JuqJ2+Il/I61ZLvaEPfikEG+JGTQf9lB+s1m
tM298eJq4pxy0094b3Np/1+9fV//d+/jufSGiDsII+4SQ6j7bPJ6xig28PnO
VOozbh378qKo+XL3xRTMwVGJcekgbr1tH42eyhtxavY8Svtgbjw7Xy4nISvi
J36dH2uLidl29bXisa56x+hFdbSjHa3OV0If5c5sic/Ti6upp0M4Ku9hfJ6n
r44QxFd0Xu1cnMMhT3Is8ih3bt4pzFeRZTkMfip6FHeBnIgz2aS+M7VxDxuO
tA1TOCrzLaeSk4pnE+uB/XC80bK9a8eA3afP9Iu82jdhJ9nqZt/0El4nHlfD
aM8zdJBtxl2ITZv9AugOfl/cyWewpWXtjX0uOYc9Bnrvd3SGL6ZD4uIy3xUP
sDP8TXyRe9yAeKT8udx+6L5bF+bgqDxL8NBNn8tnyCXFNmyTWGfZe4vm4Kjs
qUe+3KxT4G+MlR0Wjxlr7NmIwfCU/Kf1EN+zleIh9pK8kYVF58M2maMyH/ai
rKX6Wmf04st51GMc4xj178p9KrZVvKVeCqdlH0ceJMZi0813uT9PzvC4pRzb
7yffav3Ln9OdJo9Ygo6p46WbQ+834tOix3RbnQrZ5D/lvuQMX0JHxALGQ266
4tfdALbTHOCk3ZfWlBE/Y+8i12QPcFlyl2ZMwt5adxyVOIGssNeRQ4rt8Y/i
FHMvn+A/yKh9bPpZ2k7652elDIml1HLaUyt/zu5O3S+Zi6PCl/FLbArbYh75
BjZT3EkH2vJqc6sWxlwMfRY2S62w9RtyF6acgz+km/SaPjivaayeWy479a7p
ZUGXjQ2Pid8xV+Ju8aT/0l82HT/VjDvYaXG9PJUNEdOqfzLXfTacjRMHNM+e
BqIXlTNL/AL/YG3MU3xOm00bwlHFXWTRJ7aPw+S/2EWxiXVil/FAcjk6R7ba
8jj6RE/JtXqNvho5+QC5kNcuu+8UmIOjMj9yYfaGnyGr5l7Oyn6wJ5tou41N
b2LrMhT8kZiar2rjKuk5ObT+5pV9NT90w75S1J2oZ2rGftHXXO2N35NZvIr9
xz5e1GvwGV09isVv9gHt83lfa249xLu4obZ+rTCEo6LfYkN657m7xsmOkn15
r31j8kZGzIHnFLN09fjCr+BI6J74po9PFC+Kc/Aq5fzyn/yPmnu6zObQTXEH
LoYPMyZ+wH/L5zB2c6yWwzzi48yd8fdxMn7PTnb1iuJH6Aa7grvmg+U5/msc
/HN5ZjkQ9w/jJtWziAWb825c8m59g9Ru9vEA/Io8SYyJ9/F9xJL4cmPsq/0h
89G3v88esa/WflEv7UWYg6Oik3FGkp+So/IP5pUP4z/E9GSumXuSP7mK/RAx
tC92n93rkn++jV90fqdrjyp6UeGorCv7aW7F/fTD57TVDw7hqOgy+yyXwLV2
jdPPrb/+aPIL70uO6Qe/rb63WVPWfE42ga8m9113+8WY1ZH01flZEzlO11pP
4ajET9aX/qm73LQ6392C6BUgtt2KPi/sPZ9Hpth69g1/RD/FVvQ7eIbS7nmN
cdLf2JPwXvIc79GMx9l8XC0fap9AfFfmTfSZDTEGORj/hGvyczF108/FHX74
nvjCf7ANPqf8Of/UV2s8BHNwVHwIH8h+NPWLnRHvinnYlpK/G4s5OCpzy7/b
s2iOA3doXayj/WOxQ/h0dt+emM+PPtrWVA7s+2beQabE982aOPPErzR/Tmam
7u9O5ajEoJ6fj+/6YktL/+/zcM/mzNyqB7dPw8fRhSZnGXf4lXIsXuVH6Gr5
c3tpfXcsmDO1AuKqobUcxuNMJ1/SVfNGJ+Renk3+YLzkoTzDu1shliZnfTIi
9o6ea+YLPyT+b55njv16smK+484gENuqFxE7+DzxvliYDfRebEAzXo07/EoZ
krOSLfFf+XOva4u7x2Aujsq4PZeaQHxT3GOo/kd+ySe0xeZsK1tGToeePRU7
iuPpLH1dBO9rT9aci+Ui1+fLxK7rPPOq7tK8iVXpqP0QY8NTGp8aMPsnbfaQ
XMZdcmJL7yPfFzPEOZayF2GAzyZP4pm2OCZ6PeGa4n3Jh/kz331nIBZxVOwd
bkxOw+909deOXlT6I+LJ6I354IPlVGW/mRJycPsn+Hvxj+cPH9YG9hOXz35P
vS9vDo4qetJ4Tr4kbDf/TEbWxaUugmfG7VurobAmZACX3bZPKT+zjlFnww7S
X7qhDsjfkrc2HyjOEnPihOKOZf6SbpAHOt921lT8hM/wt22cCd+PE1b/ZVzG
RzfoLfvexfkM4ajkoOy6WJY8duUY0Ysqesv6t/kI3WjeHQvkiuzw/+YMb2+s
Yu+uuiB+0vvZDyifyzittzk1H57LZ3t+P5d/8IdlTXog+prbtzFuX3yk5zVu
c+41zb9jc9ghPEhbvoCzVMNh38L7e0ZxHB0yzjb9j9pEOmbMYv/ocV/GscaC
W+DLxAVt50TjddGLCh9FTtlPdss64UfK5/Kc7GR5jotcslv2eLq4BK/Bmakv
ner/5+Co6B/dwouyVXFuj5337Gyi929bN7IkrrEX4W/EqGRBHOH1dKCt3t9n
4kLoXRtwY3ow6GVornw+H8Jm8CtdNR5DOCrrhufFT9GNLj3lT9hse+VyErmj
Z/T5vm+eB467Bcsz+J6dbtk/7eKzzKF4qM/2GiOfSe+6uM+pdVS4Ree4yP7U
s1GJ5YCTx4nyeVt5HxCfJucUp5Zrz77wl2LY0s+wt3ow8+ulb6HzXfF49O8T
K5Q6R8/kbM44km02lj/wNSamW2U/KjotJ5rCUdFPX31xAbs39aytmFx83nVG
YQjI3qKxWstmDGa/i82Wb7NrnkXOLWZr45bwmuxOWbvhS3wmd2r+3Pwv6jGy
CGRX3DdHz/QhoA9yZPsccdYo7j0fc45q2X5UeEb1vniCMbrB3+J8fW7fPg6d
t8bsw6adD9lOEN932XzzLAYW75b2lX1Wt0hfcBH01c/I9pg70lfZj8p4xIPN
Xi7/r707D7mibB84HpH1R0RBCdFGVEQotlgRFW2CEAlS0QJFtEGZK5hhZYuZ
mpEtWIqW2maL7VEuWS5ktliZuYZLqS1uaaWZpsn98p3fb2Q8zpz9Oec8z/P9
gLy9z3bmzJm5l2uu+7prgfNGu8H9VyhnPonzyJifXAbuuWLRX3Hu6bsqXSNZ
LbQ1HFO83yjHRjyN+R5ja/qLrHaeWBKxpmQddZ750L/EuQ3kaeXe94y9Gasz
30rLh2L8HdeiYuxBG8JxFIqP8DrMBRgv5KvdB8YSvE5Wjmm8bx95C4wd6Kvo
fzlXWWMYfod4MfMW/jfOl+O/03JUOWf0b8RUi8nHK4RzzXyLz6BSfOaMxZiL
5Vtb1AgYk1I/i306uC+LxfnnOmVOk1Zbkc+T98/PxW0ssRXuDX6PeFLWXIj2
lvsg3iuUa5PnReQfM1fj2kgbL9LG816IE+XWa0vWoqK/5rU5Ju6NQuvm6RuI
5TBvLvR5ErPgGLL665/+f//BuP5EXBue8UPa78TjAK5Lxm3cC7x/zgMx56yY
FueHMQZz9qS4Fk/cH/K//Cz3EPEe/m5WX8n9TgyCzyY+Vt4DMXHmMZwn8uVy
3wfHw5iZ+DexwVxxLSpymGinaLeIK2U9/+b+4j3w3oip0LfGdbEYf6a1MfQZ
PLfKqvMZ1wKLa1HxN2iv+GzS+nuuL9bqEVuL8Ttc2/liVPTZHDM5B5Xmq9D/
8Do8XysX10N8DXFe+ZvE47jfiLfxOWQdJ+eGayHeUzW+7og1Mt9mnpK2LpfP
mHubvia3X4r37YtrUXEt0ZbQHxbqw7iPuffIESz0LJf3Sd+bdZ/G+/aR3xHX
wuH9cp2l/Q7jdPKciNMlj4cYFTknabXf+Dtc++Q65tvzkjaH56T5cpyqUTOd
c0Yf4F5N9cH9wpiJz7BQ7bxa4HogjkvbHrfH9Ns8v6bfr0ZOOO0o+dKM4/Kt
WSqkKWNUfBbk/9eiTlil+Ix4lpc2LmhqtKes82MsUUycm/6VdjGZu8E/xgH0
KblfZy5daY0jxjj0a7XK9WGcQgyBMWm8Xrwc5caoGCMyH+RZbClxC46be5Jn
M436bL21Y7zLGq64VlW5mjJGxbXDuLqUGFG10J/G+f359phLwziOsR/joVLu
m5aEuQxzyOScibk+axuYe9HOZ+2rwByCn+N3k2NWxpacW/KXGBsXg9hfvGcL
z3MZZxN7zJoT8HrkOpFnkBUrjOtPM6Yupq9kPkB+AzllrI2InyvHuXy5z6wR
78PGfL+YvegKYe7Be0ruc94axHuMsb4pN55RCPEd4ibEI6tVa5fri3FLbg06
4pGs6eQzIich697gWiFPmf48eW8Q94j3/81XmziJ65u5J3Eh4hHcG8y5GZun
xXEYlxEHIf8kC/cZz7VYK1TMHoG0s9zTrFUn9yO+N8h54PlA2liLY2Nswrio
mmtLmU/TZjFej5EvR1vE+JRzk7W/K3MHfob1xslzxzydz5n8JfraQvhM6Y/p
O6i7zTmIzwnHlowZJRGToL3Mir9zfMwNyVXJqvWXRJtJjhHxJtoO5jG0e+SV
sd40LYZK+8z1QbtYbP3SfGgDieETe60HrgfW8iZrAdLec31z/TGuTov585mT
g0ZeYu55iNcPsvY4dz/YLNx3fB7EtomhUuuBMRHHknaP8frMjclBy8L8iTaI
eFsxewRy/dBfxXnTXA9cAzyHIoabrLcXY75FO8V5yIoLc6z0xcxz8j0/qTRG
Fee58PxL9cOzRcZBjVITIFlTg3EnfVH//v2ja7vS3HXQn3O/8ncreZ7XlDEq
EKNuLnki9ThWXpNnCsRDcvcXK1VT1qOir6jluSFXgRwqxivl1hhDOTEqxhvM
zxlvlJNXxxyUe51YiLm1jYd2mfEqMelK2uKmjFGBa6fWz704H4wjWatWbB22
JOab5BEw76tGfKE5YgzNnDlZp4pzQU4ca12Yg6eNa8HchBgU86F4z7T4OS/z
PJ5LMUcoJv7HGJ65Ja/J7/LcjHkX637SxkmMvcmFSHvuG+8Jw1yQNbKMz3kP
hdo32l3me2nrdnl+nHseeK+02azzq7RWevLYuY9a2zNkrj/yRcm1LzXWTV/P
75DTx5iiGn0/nwMxC67tZJ/OnJJxLPcMMaqsnG/meuSAELuMc6m4Xmh/ubYZ
Q9FmFXNvkAtHW0V+OHGYeM0213durni8RoE1UmlxTs4N9xrHxpic2ArHWuic
8dya+EvufUEsl2NJq79EnI57o5p7acTHQp5jcgxKjIxnk3yddiFrf/B4bzye
zcV73sR5O+TUkGtC7KtQLj+/Q+4Wa0xzzwl1MNLeM581cSfGeLk5Vpw/vh+v
A+U+oB0utIac80y7xbyIz5z5G7FJYgRp9xGvw/XM9csYvFq5wJzHeowf4/0l
uY6T+3YSU+U8M24ippL13Jv5KPFM4snxfc5nSx/GmneeYdG2F3Oe6HPoD4hp
0YcRv6U/4e+nrSWm/+Sa5d5Oe19cg4zpWXdFvID7tlC/wJiI65LnzoyNuMY5
D7yXtLXzfGa0Sczr0o4jeayMH2m78j0HqDRGxe9zTrL2+lRtEPuh3h/XTzVi
QNVAW0hfyvXN/VTN46Lf4LkRY9BKxl5ct9xvTRWjUn604ewdxRip0vhqU8ao
ao3xAXMh5lOV1KVhTEz7XkqMirEYzykZJ5aTl8n4lD6VcRmfaXOJ0bYWPE+i
zkLa2oRSxDGqQuunmguuU+ZAPK9kDFjOunlyZhmb8by50ph7c0V7ldbX00/z
9UL9NbEF4jfkvjBPZJ4Q18NhXM2aF54jV7P+KX+LuR5j2bQaRIyhGY8TXyBn
nfkLMfhKa1Ymcf3xvrg/me8Vk4uibIwFiBezDisrvpAP1x7XHc9rSs1DzsL8
LW1umvX1XOS10LeyDoqxE/cG41fuC3IWyD2t1rHGuJ+JwXAu0u5r5oDMe2k3
mYMQd+L/V/P65f4kvkJ+IfltxeR/lII2Ke38c0/ynguNwXivPJsjV4D1wsy/
mc9TI5U8MeYr5BlVu2ZzvHdzWn4Ux0x/RGyB+BSxLuLvybhLPrxv7hv6RP5O
1vXJeydngFhnpfs7NAo+97SYIl+nLyj0ORLn5X7g3uT8cL3ybIUcQ64HYn7J
el/VEO8nSt+RFqfm8yR2RNvBsx5yo4hpF3sv8fu0LcznuS7S4oecH9oongUR
S8sa+8d1oniGUGj8WEmMKj4e3nOj1FForbhniLMS22wN8RZqiZPHXclaFdBv
1HINl/bGsybGgPSzlY5pWlKMivgBbXwl6/xAP8iz2WLraNGm06+yD2y+mlKF
sEaK8SRjF9f8NRbWHpELXulchmeNjDOy6ks3N8QbGAtR96HcNfOMvch9ZE5A
vEPlYc7FuJIYO9cZ55Jn1/G+vMyZqxn75m/xmWeNnXg2zrybZwZxDWba1UrH
H0nxPIYYRGsYwzUl+i36HvaYI2ZS7nNM+k1ipbQJtaz1mg9xTO4NxkzcG9wP
8b3Be2YOWU20afTnWXNZxs6MFcijiu8N+oWs/b7KwblnnE7bWk68sRboP+hb
uX/pExnDxZ8L54R8pGrnMjJ/z3q2y5yc8R/XB58Ln098zVQLcQpegzF8Wn2m
1ipex8Z6As4L8xza9vh64F++fRjLwWfBfZr13ITrgecqcR/G9UC/mpXTXA7i
erRB1MXLms9xbrg/yFXPWtecVEmMKq612gg1kBSicRvrc8jHbOm1MKr1PIJr
mHvbPSnrp1rnnvX6LSVGVS1xvnSx55i+g2d/rLepdIxJ38d+MrWqM6/aiq+t
lpInxzNInllUmhtDvgH5G8xVXOtaHtoraoKQi1bP/Q1riXgX77fUGmjaFzEN
1uRQY7jSdWH0Y8Qni80/aWrcG6xLaA3j/BhtMusMG339NPE6jjPfnsktCXEP
2mlyqrU35pa06a1pjRlxKWKz+Z5L05+TK13sXK0aNdPVOIiNko9OrLy11R9Q
68beqZXmHbVmPCdlXk1+IvUZJJWOOBf7ZLH2wfisVHuMf6kPxJrbZF00SVLz
YYyqZeGZNvUXWe9KHoT5QWotiql1onTx3sLk35L75HmUysOzdO4j6uwVk8su
qXoYA7MujH25qAljXyZJzQdrBmnD+cd6xD59+hijakHIvyRORb5pS1mHIanp
sDaCderUgWkta2ukpkK93E6dOoUhQ4Y0TB0bqTXg2Sz33YUXXhjVSZIkNR/U
Y2SvC/5R65/9UqgLKEmSpPIxxmKPJ/YeaK37+0m1xjNZahQzt6Fecb49zSVJ
jYm2PPnPNWGSJEmVY51f165dwyOPPBLtCyepabF/09ChQ0OXLl2iOueSJEmS
JOn/an0OHz48XH311WHq1KnWxZGaEHvcscaW3MVRo0a5p6YkSZIkSQnLli0L
vXv3Dn379g3Lly83X11qAqwF+f7770PPnj2je418KkmSJEmStDfWHHXv3j3K
qVq7dm29D0dqUYj7sj/QsGHDovtswYIF9T4kSZIkSZIaEjke06dPj2qov/ji
i2Hz5s31PiSpxSBnavTo0aFXr15h7ty59T4cSZIkSZIaGnGq2bNnR/snL1my
pN6HI7UYCxcuDCNGjAhz5syp96FIkiRJkiSplWKtn3XeJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS8mN/hx07doQ//vij3odSsv/++y9s
3Lix3ochSZIkSZKkChCf+uuvv8LMmTPDvHnz6n04Jdu6dWuYNGlSWLFiRb0P
RZIkSZIkSWXatm1bFOPp169fWLt27Z6v7969O4pd8bWdO3fu9fUtW7aEX375
JYpvlYrf4TWTr5UPeVLr1q2LYlD8y8312r59e5g2bVoYNGhQ+Omnn0o+HkmS
JEmSJNXXv//+Gz7//PPQs2fPMHfu3L2+988//4Tp06eHAQMGhDfffDP671mz
ZoUpU6aEcePGhZdffjmKVxWDnyMutWHDhjB//vwwYcKE8OSTT+b9HWJZxKNm
zJgR/Tyv+fzzz4fJkyeHlStX7vWzf/75ZxgxYkS4++67w+bNm0s7CZIkSZIk
SaobYkCrVq2K4lNjxozZ5/vkUD311FPhwAMPDG3atAmHH354OO6448LJJ58c
rrjiiih2VOzrEEP65JNPwltvvRXuueee0LZt23DZZZfl/R3iWePHjw/XX399
eP3118OaNWuiPKq+ffuG3r177xUf4+dXr14drrvuuih2JkmSJEmSpOaBPKl3
3nkndOrUKaxfv36f7xOjInZ10UUXRfEkfu7yyy8PQ4cOjWJbxSKWxLrAkSNH
hvfffz989NFH4bDDDssbo2ItIa99ySWXhDlz5uz5OnGojh07htNPPz2q8Z77
ft5+++3QuXPn1PcjSZIkSZKkxkNe0o033hgGDhyY+n1iVBMnToxyn1gTyBq6
Xbt2Vfy6P/zwQ94YFfWnvvnmm9ChQ4dw77337vU9Yk89evSIcrHS1hlSj4qY
2tixYys+TkmSJEmSJDUt4kCfffZZaNeuXVSPKk0coyI3qZoKxaioQfXggw+G
Y445JjrGXMSmsupgbdq0KYprsRax2FpZkiRJkiRJqg/iT88880w47bTTMmuM
xzEq/rFWb9GiRWHx4sVh+fLlUX2pchWKUbGOsH379uHEE08Mv/76a1i6dGlY
uHBh+O6778KSJUuiNX1Z+B711amZ5Xo/SZIkSZKkxvbbb7+F2267LXTp0iXz
Z4hRUX/84YcfDq+++mp4+umno39PPPFEtJaOuFU58sWoqH1OPOqggw4KJ5xw
Qpg5c2ZUt51/HEf//v2jPQbJtUpDfthXX30V5WBNnTq1rOOTJEmSJElSbfz4
44/h0ksvDbfffnvmz2zdujW89tproVu3buHLL7+M4kc7d+4Mn376aTj77LPD
/fffH/1MqfLFqPj706ZNC/vvv3846qijwuDBg8O6deui723bti2KmbE+8YUX
Xshcy7dy5cpw0kknRXlikiRJkiRJalzLli0L5557brjrrrsyf4Z4ETXIifkk
/f7779HvHXvssWHy5Mklv3a+GNX27dvDG2+8Efbbb7/o7+fmQv3888/h/PPP
D2eeeWZU8z0Nx8waxkGDBpV8bJIkSZIkSaodajydeuqpUW3yUlHz6ZVXXgkH
H3xwuOmmm0r+/XwxKvYPnDRpUhSjoqZUbt2rDRs2hFtvvTW0bds2jB8/PvXv
r169Opxzzjmhb9++JR+bJEmSJEmSaoc40RlnnBEeeOCB1O9T14maVXPmzNmz
1i5GftXHH38cDjjggHDBBReU9dpZMSpel30G27RpEzp06LDP99m3r1+/fuHQ
Qw+N9u9LE8eo+vTpU/KxSZIkSZIkqXZWrFgRLr744nDnnXemfp966SNHjgyn
nHJKVAMqiVwn1vjFMSrqVJWi0L5+7BvIOj9em7V/SXGM6pBDDsk8dtb6Ed9y
rZ8kSZIkSVJjW7VqVbjyyivDLbfckvp9ak5RE71jx45R3fQk6qQ/++yzUZyo
Z8+ee75OrIq65tSM2rFjR+ZrF4pRkbd17bXXhuOPPz6KVyWx1o9jPuKII8Jz
zz2X+vvU2mJPwNGjR2cegyRJkiRJkuqPOBBr4Tp37hytr8tFzSnqlQ8YMCD8
/fffe31v7dq1oXv37lGeU7JmOr/D/ye/afbs2amvSxxr4cKFUXyL107LweL1
xo0bF8WoXnrppb1+l/yv8847L1rLR75Url27dkVrBY8++ugwY8aMYk+HJEmS
JEmS6oA4EPGf9u3bR7lJaYhFDRkyJMyaNSvKjdq8eXMUF5o4cWLo1KlTeOih
h8Lu3bv3/Pz69evDHXfcEY488sh96lyxZu/bb7+NYlcjRoyI6k21a9cuiiN9
/fXXe+VLEYvi9ciluuaaa6Lv8drEp4hdEZ8aO3Zs5vsix4v3xe9IkiRJkiSp
cREHmj9/fjjrrLOifKk05Fexbm748OHRPn5TpkwJY8aMieJQrLPLza8ij+rD
Dz+M1v9Raz1p48aNUdyK71111VWhS5cuoWvXruHmm28O9913X5gwYcI+r714
8eLQo0eP8Pjjj0d7/Y0aNSp6bepjpeV+xa/Tq1evcMMNN1RwdiRJkiRJklQr
7NtHPIc1f8l8qFzkQM2bNy988MEHUR5U7j5/TYm41xdffBHefffdKJ8r32vz
HohrUQv+vffeq9kxSpIkSZIkqXzszzd9+vSoLlRabafmhlrurAEkPyt3P0BJ
kiRJkiQ1LmpIDRw4MAwbNizKWWquWPu3aNGiaM8/8r0kSZIkSZLUfBDbWbBg
QejWrVuYOXNm3jV/jYraWtR3f+yxx8Kjjz7aLN+DJEmSJElSa7dz586ofvrg
wYPDmjVr6n04JWNdH3XfBwwYELZt21bvw5EkSZIkSVKZqE21dOnSqCZ6c7Nl
y5aopvqmTZvqfSiSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
pCb0P20A+kU=
     "], {{0, 118.48518935133109`}, {894.6381702287215, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{96.012, 96.012},
     SmoothingQuality->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->Automatic,
   ImageSizeRaw->{894.6381702287215, 118.48518935133109`},
   PlotRange->{{0, 894.6381702287215}, {0, 118.48518935133109`}}]], "Input",
  ExpressionUUID->"91836b09-98b9-42a4-8edf-554cf10c9178"]
}], "Text",
 CellChangeTimes->{{3.958998729555346*^9, 
  3.958998829145131*^9}},ExpressionUUID->"59dbca89-1a90-46be-a7c9-\
2d3dcaf9ea44"],

Cell["\<\
Define the denominator and numerator of the generating function that solves \
the non-interacting equations\
\>", "Text",
 CellChangeTimes->{{3.958219126404335*^9, 
  3.9582191640077868`*^9}},ExpressionUUID->"c6a27bea-9222-448b-94ac-\
be8465a58e97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q3", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Ee3", "-", 
    RowBox[{
     SuperscriptBox["P", 
      RowBox[{"-", "1"}]], 
     FractionBox["x", "y"]}], "-", 
    RowBox[{"P", " ", 
     FractionBox["y", "x"]}], "-", 
    FractionBox["1", "y"], "-", 
    FractionBox["1", "x"], "-", "x", "-", "y"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F123", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], " ", 
    RowBox[{"G123", "[", 
     RowBox[{"x", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], 
    RowBox[{"G123", "[", 
     RowBox[{"0", ",", "y"}], "]"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]]}], "x", " ", 
      RowBox[{"DD123", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "-", 
     RowBox[{"P", " ", "y", " ", 
      RowBox[{"DD123", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G123", "[", 
       RowBox[{"x", ",", "0"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"P", " ", "y"}], "x"], "+", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G123", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
          RowBox[{"y", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD123", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]], " ", "x"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"G123", "[", 
       RowBox[{"0", ",", "y"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["x", "y"], 
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]]}], "+", "x"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G123", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
          RowBox[{"x", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD123", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F132", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], " ", 
    RowBox[{"G132", "[", 
     RowBox[{"x", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], 
    RowBox[{"G132", "[", 
     RowBox[{"0", ",", "y"}], "]"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]]}], "x", " ", 
      RowBox[{"DD132", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "-", 
     RowBox[{"P", " ", "y", " ", 
      RowBox[{"DD132", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G132", "[", 
       RowBox[{"x", ",", "0"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"P", " ", "y"}], "x"], "+", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G132", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
          RowBox[{"y", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD132", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]], " ", "x"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"G132", "[", 
       RowBox[{"0", ",", "y"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["x", "y"], 
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]]}], "+", "x"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G132", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
          RowBox[{"x", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD132", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F231", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], " ", 
    RowBox[{"G231", "[", 
     RowBox[{"x", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Q3", "[", 
     RowBox[{"x", ",", "y"}], "]"}], 
    RowBox[{"G231", "[", 
     RowBox[{"0", ",", "y"}], "]"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]]}], "x", " ", 
      RowBox[{"DD231", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "-", 
     RowBox[{"P", " ", "y", " ", 
      RowBox[{"DD231", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G231", "[", 
       RowBox[{"x", ",", "0"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"P", " ", "y"}], "x"], "+", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G231", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
          RowBox[{"y", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD231", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]], " ", "x"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"G231", "[", 
       RowBox[{"0", ",", "y"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["x", "y"], 
         SuperscriptBox["P", 
          RowBox[{"-", "1"}]]}], "+", "x"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G231", "[", 
             RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
          RowBox[{"x", "->", "0"}]}], ")"}], "-", 
        RowBox[{"DD231", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}]}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9359357394547157`*^9, 3.935935861876992*^9}, {
  3.9359398137362633`*^9, 3.93593984795846*^9}, {3.9360687962300034`*^9, 
  3.936068854555278*^9}, {3.95139557426418*^9, 3.9513956304401293`*^9}, {
  3.9513983809944563`*^9, 3.9513983976905317`*^9}, {3.95197474759089*^9, 
  3.951974788824596*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"bffb0390-a5f2-4eb0-8bcf-543f5024a537"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"curvexx", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q3", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "==", "0"}], ",", "x"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"y", "->", "0"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"y", "->", "1"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.935935894453953*^9, 3.935935920011685*^9}, {
  3.935939960848634*^9, 3.935939996556787*^9}, {3.942300483885661*^9, 
  3.9423004894912853`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"51670d66-89c1-4174-8f58-903aed514c7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "P"}], "+", 
       RowBox[{"Ee3", " ", "P", " ", "y"}], "-", 
       RowBox[{"P", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "P"}], "+", 
            RowBox[{"Ee3", " ", "P", " ", "y"}], "-", 
            RowBox[{"P", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"P", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "P"}], " ", "y"}], "-", 
            RowBox[{
             SuperscriptBox["P", "2"], " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"P", " ", "y"}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"P", "-", 
       RowBox[{"Ee3", " ", "P", " ", "y"}], "+", 
       RowBox[{"P", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "P"}], "+", 
            RowBox[{"Ee3", " ", "P", " ", "y"}], "-", 
            RowBox[{"P", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"P", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "P"}], " ", "y"}], "-", 
            RowBox[{
             SuperscriptBox["P", "2"], " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"P", " ", "y"}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.935935905270299*^9, 3.935935921722919*^9}, 
   3.935939875814127*^9, 3.935939962134624*^9, 3.9359399967355022`*^9, 
   3.935940509867133*^9, 3.9359412243229713`*^9, 3.936068115067615*^9, 
   3.936068709196904*^9, 3.936068858670619*^9, 3.9360690672087584`*^9, 
   3.936069266773287*^9, 3.936160157613737*^9, 3.937198543140861*^9, 
   3.937202373224411*^9, 3.937202969060852*^9, 3.9372030092582483`*^9, 
   3.9422994863959503`*^9, 3.942300489847185*^9, 3.945763974033016*^9, 
   3.946282857204666*^9, 3.94724394265805*^9, 3.94826083564454*^9, 
   3.951196285616181*^9, 3.9512070279046307`*^9, 3.951282079367392*^9, 
   3.951306616408643*^9, 3.951311085898603*^9, 3.951311181092857*^9, 
   3.951369405509327*^9, 3.9513833870019293`*^9, 3.951383518070362*^9, 
   3.951385107267632*^9, 3.9513851544977837`*^9, 3.951387230067325*^9, 
   3.951387474873789*^9, 3.951389132733242*^9, 3.951390374852263*^9, 
   3.9513959851471148`*^9, 3.951397196813426*^9, 3.951398093832056*^9, 
   3.9513984523025017`*^9, 3.951398508149788*^9, 3.9514001652141933`*^9, 
   3.9514579444081097`*^9, 3.9514581865502253`*^9, 3.951458232195804*^9, 
   3.951458951377696*^9, 3.951459157915331*^9, 3.9514591944331427`*^9, 
   3.951468729790049*^9, 3.9514688171464167`*^9, 3.951468904880516*^9, 
   3.951471983390904*^9, 3.951473600632222*^9, 3.951477055152874*^9, 
   3.9514806408454514`*^9, 3.951482743986198*^9, 3.951483980079832*^9, 
   3.951541017865961*^9, 3.9519744595752897`*^9, 3.95197508456231*^9, 
   3.951976798325959*^9, 3.951978781047556*^9, 3.951985392910306*^9, 
   3.951987012145886*^9, 3.951988142107952*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"d6520463-3c02-4bed-b1dc-9fb0b323009d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "P"}], "+", 
        SqrtBox[
         SuperscriptBox["P", "2"]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "P"}], "-", 
        SqrtBox[
         SuperscriptBox["P", "2"]]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.935935905270299*^9, 3.935935921722919*^9}, 
   3.935939875814127*^9, 3.935939962134624*^9, 3.9359399967355022`*^9, 
   3.935940509867133*^9, 3.9359412243229713`*^9, 3.936068115067615*^9, 
   3.936068709196904*^9, 3.936068858670619*^9, 3.9360690672087584`*^9, 
   3.936069266773287*^9, 3.936160157613737*^9, 3.937198543140861*^9, 
   3.937202373224411*^9, 3.937202969060852*^9, 3.9372030092582483`*^9, 
   3.9422994863959503`*^9, 3.942300489847185*^9, 3.945763974033016*^9, 
   3.946282857204666*^9, 3.94724394265805*^9, 3.94826083564454*^9, 
   3.951196285616181*^9, 3.9512070279046307`*^9, 3.951282079367392*^9, 
   3.951306616408643*^9, 3.951311085898603*^9, 3.951311181092857*^9, 
   3.951369405509327*^9, 3.9513833870019293`*^9, 3.951383518070362*^9, 
   3.951385107267632*^9, 3.9513851544977837`*^9, 3.951387230067325*^9, 
   3.951387474873789*^9, 3.951389132733242*^9, 3.951390374852263*^9, 
   3.9513959851471148`*^9, 3.951397196813426*^9, 3.951398093832056*^9, 
   3.9513984523025017`*^9, 3.951398508149788*^9, 3.9514001652141933`*^9, 
   3.9514579444081097`*^9, 3.9514581865502253`*^9, 3.951458232195804*^9, 
   3.951458951377696*^9, 3.951459157915331*^9, 3.9514591944331427`*^9, 
   3.951468729790049*^9, 3.9514688171464167`*^9, 3.951468904880516*^9, 
   3.951471983390904*^9, 3.951473600632222*^9, 3.951477055152874*^9, 
   3.9514806408454514`*^9, 3.951482743986198*^9, 3.951483980079832*^9, 
   3.951541017865961*^9, 3.9519744595752897`*^9, 3.95197508456231*^9, 
   3.951976798325959*^9, 3.951978781047556*^9, 3.951985392910306*^9, 
   3.951987012145886*^9, 3.9519881421656113`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ac0b556e-d3e5-45b7-b675-da47dd879215"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "Ee3"}], ")"}], " ", "P"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "P"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"P", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "Ee3"}], "-", 
              SuperscriptBox["Ee3", "2"], "+", 
              RowBox[{"4", " ", "P"}]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "Ee3"}], ")"}], " ", "P"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "P"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"P", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "Ee3"}], "-", 
              SuperscriptBox["Ee3", "2"], "+", 
              RowBox[{"4", " ", "P"}]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.935935905270299*^9, 3.935935921722919*^9}, 
   3.935939875814127*^9, 3.935939962134624*^9, 3.9359399967355022`*^9, 
   3.935940509867133*^9, 3.9359412243229713`*^9, 3.936068115067615*^9, 
   3.936068709196904*^9, 3.936068858670619*^9, 3.9360690672087584`*^9, 
   3.936069266773287*^9, 3.936160157613737*^9, 3.937198543140861*^9, 
   3.937202373224411*^9, 3.937202969060852*^9, 3.9372030092582483`*^9, 
   3.9422994863959503`*^9, 3.942300489847185*^9, 3.945763974033016*^9, 
   3.946282857204666*^9, 3.94724394265805*^9, 3.94826083564454*^9, 
   3.951196285616181*^9, 3.9512070279046307`*^9, 3.951282079367392*^9, 
   3.951306616408643*^9, 3.951311085898603*^9, 3.951311181092857*^9, 
   3.951369405509327*^9, 3.9513833870019293`*^9, 3.951383518070362*^9, 
   3.951385107267632*^9, 3.9513851544977837`*^9, 3.951387230067325*^9, 
   3.951387474873789*^9, 3.951389132733242*^9, 3.951390374852263*^9, 
   3.9513959851471148`*^9, 3.951397196813426*^9, 3.951398093832056*^9, 
   3.9513984523025017`*^9, 3.951398508149788*^9, 3.9514001652141933`*^9, 
   3.9514579444081097`*^9, 3.9514581865502253`*^9, 3.951458232195804*^9, 
   3.951458951377696*^9, 3.951459157915331*^9, 3.9514591944331427`*^9, 
   3.951468729790049*^9, 3.9514688171464167`*^9, 3.951468904880516*^9, 
   3.951471983390904*^9, 3.951473600632222*^9, 3.951477055152874*^9, 
   3.9514806408454514`*^9, 3.951482743986198*^9, 3.951483980079832*^9, 
   3.951541017865961*^9, 3.9519744595752897`*^9, 3.95197508456231*^9, 
   3.951976798325959*^9, 3.951978781047556*^9, 3.951985392910306*^9, 
   3.951987012145886*^9, 3.951988142328129*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"07eb2ff5-78ef-495e-a5f9-48dc22b6b1b6"]
}, Open  ]],

Cell["\<\
Two-magnon interacting equations in terms of the generating functions are \
given below, they are written with the partial factorization condition \
implemented\
\>", "Text",
 CellChangeTimes->{{3.9582191728396053`*^9, 3.958219193161995*^9}, {
  3.958219230130087*^9, 
  3.958219271128846*^9}},ExpressionUUID->"6de8b19c-0374-4480-8ab8-\
dbfc9649203c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Qe0LGlVBWAkCCogMCYkMwiCipIkCoKCBMkgkgXJOcMgORkYgowOYQCJ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    "], {{0, 80.98987626546682}, {500.9373828271466, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{96.012, 96.012},
    SmoothingQuality->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{500.9373828271466, 80.98987626546682},
  PlotRange->{{0, 500.9373828271466}, {0, 80.98987626546682}}]], "Input",Expre\
ssionUUID->"5c432662-82ff-459b-b606-1b4ee2ed0fe3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soltworight", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"CC12", "[", "x", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
              RowBox[{"G231", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
              RowBox[{"G132", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", "\[Kappa]"], "-", "Ee3", "+", 
             FractionBox["1", "x"], "+", "x"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD231", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD132", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["P", 
               RowBox[{"-", "1"}]], "x"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"CC13", "[", "x", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
              RowBox[{"G231", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
              RowBox[{"G123", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", "\[Kappa]"], "-", "Ee3", "+", 
             FractionBox["1", "x"], "+", "x"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD231", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD123", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["P", 
               RowBox[{"-", "1"}]], "x"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"CC23", "[", "x", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
              RowBox[{"G132", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"G123", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", "\[Kappa]"], "-", "Ee3", "+", 
             FractionBox["1", "x"], "+", "x"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD132", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "y"}], "]"}], "/.", 
                  RowBox[{"y", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD123", "[", 
                 RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["P", 
               RowBox[{"-", "1"}]], "x"}]}], ")"}]}]}]}], "}"}], ")"}], "==", 
      "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G123", "[", 
        RowBox[{"x", ",", "0"}], "]"}], ",", 
       RowBox[{"G132", "[", 
        RowBox[{"x", ",", "0"}], "]"}], ",", 
       RowBox[{"G231", "[", 
        RowBox[{"x", ",", "0"}], "]"}]}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CC12", "[", "x", "]"}], ",", 
        RowBox[{"CC13", "[", "x", "]"}], ",", 
        RowBox[{"CC23", "[", "x", "]"}], ",", 
        RowBox[{
         SuperscriptBox["G123", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "0"}], "]"}]}], "}"}]}], "]"}], "&"}]}]}]], "Input",\

 CellChangeTimes->{{3.9360690287204037`*^9, 3.936069055114872*^9}, {
  3.936069098231193*^9, 3.936069136029142*^9}, {3.936160166662957*^9, 
  3.9361601961021957`*^9}, {3.951400015133004*^9, 3.9514000611122704`*^9}, {
  3.95140014678554*^9, 3.9514001588934193`*^9}, {3.951974796665928*^9, 
  3.951974803414647*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"eff4825f-18b4-416b-ae32-9ab679dfb502"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"G123", "[", 
      RowBox[{"x", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", "x", " ", 
         "\[Kappa]", " ", 
         RowBox[{"CC12", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"S13", "+", 
           RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
           RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", "S23", " ", "x", 
        " ", "\[Kappa]", " ", 
        RowBox[{"CC13", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", "S13", " ", "x", 
        " ", "\[Kappa]", " ", 
        RowBox[{"CC23", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", "x", " ", 
        "\[Kappa]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "P", " ", "S13", " ", 
           
           RowBox[{"DD123", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "P", " ", "S12", " ", 
           "S23", " ", 
           RowBox[{"DD123", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "S13", " ", "x", " ", 
           
           RowBox[{"DD123", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "S12", " ", "S23", 
           " ", "x", " ", 
           RowBox[{"DD123", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}], 
       RowBox[{"P", " ", 
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]]}], " ", "P", " ", "S13"}], 
          "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "P", " ", "S12", " ", 
           "S23"}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "S13", " ", "x"}], 
          "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p3"}]], " ", "S12", " ", "S23", 
           " ", "x"}]}], ")"}], " ", "\[Kappa]", " ", 
        RowBox[{
         SuperscriptBox["G123", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "0"}], "]"}]}], 
       RowBox[{"P", " ", 
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"G132", "[", 
      RowBox[{"x", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], " ", "x", " ", 
        "\[Kappa]", " ", 
        RowBox[{"CC12", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], " ", "S23", " ", "x", 
        " ", "\[Kappa]", " ", 
        RowBox[{"CC13", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], " ", "S12", " ", 
        "S23", " ", "x", " ", "\[Kappa]", " ", 
        RowBox[{"CC23", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], " ", "x", " ", 
         "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "P", " ", "S13", " ", 
            RowBox[{"DD132", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "P", " ", "S12", " ",
             "S23", " ", 
            RowBox[{"DD132", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S13", " ", "x", " ", 
            RowBox[{"DD132", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S12", " ", "S23", 
            " ", "x", " ", 
            RowBox[{"DD132", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "P", " ", "S13", " ", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "P", " ", "S12", " ",
             "S23", " ", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S13", " ", "x", " ", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S12", " ", "S23", 
            " ", "x", " ", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", " ", 
         RowBox[{"(", 
          RowBox[{"S13", "+", 
           RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
           RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}], 
        ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"G231", "[", 
      RowBox[{"x", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], " ", "S12", " ", "x", 
        " ", "\[Kappa]", " ", 
        RowBox[{"CC12", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], " ", "S13", " ", "x", 
        " ", "\[Kappa]", " ", 
        RowBox[{"CC13", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], " ", "S12", " ", 
        "S13", " ", "x", " ", "\[Kappa]", " ", 
        RowBox[{"CC23", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"S13", "+", 
          RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
          RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], " ", "x", " ", 
         "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "P", " ", "S13", " ", 
            RowBox[{"DD231", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "P", " ", "S12", " ",
             "S23", " ", 
            RowBox[{"DD231", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13", " ", "x", " ", 
            RowBox[{"DD231", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12", " ", "S23", 
            " ", "x", " ", 
            RowBox[{"DD231", "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "P", " ", "S13", " ", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "P", " ", "S12", " ",
             "S23", " ", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13", " ", "x", " ", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12", " ", "S23", 
            " ", "x", " ", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "0"}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", " ", 
         RowBox[{"(", 
          RowBox[{"S13", "+", 
           RowBox[{"S12", " ", "S23"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x"}], "+", "\[Kappa]", "-", 
           RowBox[{"Ee3", " ", "x", " ", "\[Kappa]"}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "\[Kappa]"}]}], ")"}]}], 
        ")"}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9360690621578617`*^9, 3.936069077032443*^9}, 
   3.9360691707570868`*^9, 3.9360692742412148`*^9, 3.936071879106997*^9, 
   3.93616019646669*^9, 3.937198554292139*^9, 3.937202923897523*^9, 
   3.9372029711684723`*^9, 3.9372030168699007`*^9, 3.942299489884905*^9, 
   3.94576397618959*^9, 3.946282859100231*^9, 3.946632815034238*^9, 
   3.947243945124404*^9, 3.9482608379505587`*^9, 3.9511962859734497`*^9, 
   3.951207028284748*^9, 3.951282079744598*^9, 3.95130661715108*^9, 
   3.95131108630289*^9, 3.9513111814656897`*^9, 3.951369405878625*^9, 
   3.951383518445208*^9, 3.951385107537065*^9, 3.9513851547759047`*^9, 
   3.951387233105645*^9, 3.951387475169379*^9, 3.9513891330078897`*^9, 
   3.951390375121051*^9, 3.951395985423051*^9, 3.9513971973819647`*^9, 
   3.951398096293747*^9, 3.951398454898951*^9, 3.951398508431602*^9, 
   3.951400165480411*^9, 3.9514579447386293`*^9, 3.951458186816736*^9, 
   3.9514582324718647`*^9, 3.9514589516652412`*^9, 3.951459158180769*^9, 
   3.951459194701082*^9, 3.951468730087184*^9, 3.951468817412848*^9, 
   3.9514689051732187`*^9, 3.951471983670874*^9, 3.951473600922245*^9, 
   3.951477055492223*^9, 3.951480641120409*^9, 3.951482744262847*^9, 
   3.951483980374452*^9, 3.951541018153533*^9, 3.951974459855516*^9, 
   3.951975084827148*^9, 3.95197679861453*^9, 3.9519787813126297`*^9, 
   3.951985393178955*^9, 3.9519870124553843`*^9, 3.951988142432828*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"14c1c060-0576-4de0-ae20-7f741fa6eff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soltwoleft", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"C12", "[", "y", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12", " ", 
              RowBox[{"G123", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
              RowBox[{"G123", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
             FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", " ", 
             RowBox[{"P", " ", "y"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD123", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD123", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
         
         RowBox[{
          RowBox[{"C13", "[", "y", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13", " ", 
              RowBox[{"G132", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"G132", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
             FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"P", " ", "y"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD132", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD132", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
         
         RowBox[{
          RowBox[{"C23", "[", "y", "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23", " ", 
              RowBox[{"G231", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"G231", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
             FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"P", " ", "y"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD231", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                  RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                RowBox[{"DD231", "[", 
                 RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
        "}"}], ")"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G123", "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{"G132", "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{"G231", "[", 
        RowBox[{"0", ",", "y"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.935936351299954*^9, 3.935936386815506*^9}, {
   3.935936494611272*^9, 3.93593653471688*^9}, {3.9359366033008747`*^9, 
   3.935936690605919*^9}, {3.935936730111186*^9, 3.935936739936163*^9}, {
   3.9359412370302267`*^9, 3.935941577164012*^9}, {3.936068875601964*^9, 
   3.936068878587442*^9}, {3.936069025103807*^9, 3.9360690517479773`*^9}, {
   3.936069102382902*^9, 3.936069161195492*^9}, {3.936070050517991*^9, 
   3.9360700770826397`*^9}, {3.9360701261975937`*^9, 3.93607013779288*^9}, 
   3.937203062046425*^9, {3.937203130687392*^9, 3.9372031343192043`*^9}, {
   3.937203200895858*^9, 3.937203241652034*^9}, 3.951385125125114*^9, {
   3.951400087042692*^9, 3.951400140503792*^9}, {3.9519748256223707`*^9, 
   3.951974830388873*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9b45c30e-5a7f-41e4-ba88-a5088f1b5e43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"G123", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C12", "[", "y", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"P", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DD123", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox["G123", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"0", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12"}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Ee3", " ", "y"}], "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"G132", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C13", "[", "y", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"P", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DD132", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"0", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13"}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Ee3", " ", "y"}], "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"G231", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C23", "[", "y", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S23"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"P", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DD231", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"0", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S23"}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Ee3", " ", "y"}], "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.93594147609638*^9, {3.9359415747201777`*^9, 3.935941577682375*^9}, {
   3.93606811672869*^9, 3.93606812461541*^9}, 3.9360688821412582`*^9, 
   3.936070051727968*^9, 3.936070082578559*^9, 3.936070129222644*^9, 
   3.9360701818823767`*^9, 3.93607199528916*^9, 3.936161349015008*^9, 
   3.937198561366835*^9, 3.937203062588747*^9, 3.937203135023469*^9, {
   3.937203215555397*^9, 3.9372032420869713`*^9}, 3.942300358061318*^9, 
   3.945763980015863*^9, 3.946282863116366*^9, 3.946632827536838*^9, 
   3.9472439517450867`*^9, 3.9482608428328953`*^9, 3.951196286214135*^9, 
   3.951207029274592*^9, 3.951282080678376*^9, 3.951306618598033*^9, 
   3.951311087499761*^9, 3.951311182465474*^9, 3.951369406811453*^9, 
   3.951383519549152*^9, {3.9513851078536863`*^9, 3.951385154870829*^9}, 
   3.9513872334098043`*^9, 3.9513874752696037`*^9, 3.951389133104245*^9, 
   3.951390375211619*^9, 3.951395985517826*^9, 3.951397197487811*^9, 
   3.951398096630974*^9, 3.95139845528512*^9, 3.951398508529044*^9, 
   3.9514001656026793`*^9, 3.95145794491502*^9, 3.951458186924883*^9, 
   3.951458232582366*^9, 3.9514589517794943`*^9, 3.9514591582935057`*^9, 
   3.951459194811154*^9, 3.9514687302041683`*^9, 3.951468817521194*^9, 
   3.951468905290134*^9, 3.951471986551819*^9, 3.951473601039157*^9, 
   3.951477055644104*^9, 3.951480641231209*^9, 3.9514827443757887`*^9, 
   3.951483980484077*^9, 3.95154101826231*^9, 3.9519744599668007`*^9, 
   3.9519750849372396`*^9, 3.951976798735462*^9, 3.951978781427718*^9, 
   3.951985393283761*^9, 3.951987012578923*^9, 3.951988142546912*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ca98b1a0-0db2-4df1-b448-03e153989e53"]
}, Open  ]],

Cell["We add the analyticity condition to the set of equations", "Text",
 CellChangeTimes->{{3.958219427451535*^9, 
  3.9582194396228437`*^9}},ExpressionUUID->"7e2215a9-4e5c-4cf4-abeb-\
a169e5ba47cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DoubleEquation", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"F123", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"F132", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"F231", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{
            RowBox[{"C12", "[", "y", "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12", " ", 
                RowBox[{"G123", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
                RowBox[{"G123", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
               FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", " ", 
               RowBox[{"P", " ", "y"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD123", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G123", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD123", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ",", 
           RowBox[{
            RowBox[{"C13", "[", "y", "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13", " ", 
                RowBox[{"G132", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
                RowBox[{"G132", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
               FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"P", " ", "y"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD132", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G132", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD132", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ",", 
           RowBox[{
            RowBox[{"C23", "[", "y", "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23", " ", 
                RowBox[{"G231", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
                RowBox[{"G231", "[", 
                 RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Kappa]"}], "-", "Ee3", "+", 
               FractionBox["1", "y"], "+", "y"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"P", " ", "y"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD231", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"G231", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ",", "x"}], "]"}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ")"}], "-", 
                  RowBox[{"DD231", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
          "}"}], ")"}], "==", "0"}], "/.", 
       RowBox[{"x", "\[Rule]", "xx"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G123", "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{"G132", "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{"G231", "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["G123", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["G132", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"0", ",", "y"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["G231", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"0", ",", "y"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9360687285292664`*^9, 3.936068786970443*^9}, 
   3.936068869756518*^9, {3.936071871790534*^9, 3.936071871984736*^9}, 
   3.937203011952653*^9, {3.95138503916162*^9, 3.951385101429461*^9}, {
   3.95138892989968*^9, 3.951388939738172*^9}, {3.951458883317699*^9, 
   3.951458891550362*^9}, 3.951459171465259*^9, {3.951468661671789*^9, 
   3.951468673405648*^9}, 3.951468799267247*^9, 3.951471447305523*^9, {
   3.951473810593408*^9, 3.951473880424757*^9}, {3.951974839816965*^9, 
   3.9519748473954563`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f0ac127b-3fd2-42fd-b6f0-d50b747deb8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"G123", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"xx", " ", 
          RowBox[{"C12", "[", "y", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xx", "2"], "+", 
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "+", "y", "-", 
                RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                RowBox[{
                 SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"G123", "[", 
            RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
          RowBox[{"xx", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"DD123", "[", 
                  RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                RowBox[{"P", " ", "y", " ", 
                 RowBox[{"DD123", "[", 
                  RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"P", "+", "xx"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["G123", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], 
         RowBox[{"P", " ", "y"}]]}], 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}], "-", 
        RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"G132", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"xx", " ", 
          RowBox[{"C13", "[", "y", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xx", "2"], "+", 
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "+", "y", "-", 
                RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                RowBox[{
                 SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"G132", "[", 
            RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
          RowBox[{"xx", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"DD132", "[", 
                  RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                RowBox[{"P", " ", "y", " ", 
                 RowBox[{"DD132", "[", 
                  RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"P", "+", "xx"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["G132", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], 
         RowBox[{"P", " ", "y"}]]}], 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}], "-", 
        RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"G231", "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"xx", " ", 
          RowBox[{"C23", "[", "y", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S23"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xx", "2"], "+", 
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "+", "y", "-", 
                RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                RowBox[{
                 SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"G231", "[", 
            RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
          RowBox[{"xx", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"DD231", "[", 
                  RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                RowBox[{"P", " ", "y", " ", 
                 RowBox[{"DD231", "[", 
                  RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"P", "+", "xx"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["G231", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], 
         RowBox[{"P", " ", "y"}]]}], 
       RowBox[{"1", "+", 
        RowBox[{"P", " ", "y"}], "-", 
        RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G123", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"xx", "+", "y", "-", 
           RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
           RowBox[{"P", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"xx", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}], " ", 
         RowBox[{"C12", "[", "y", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["xx", "2"], "+", 
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{"xx", "+", "y", "-", 
                 RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                 RowBox[{
                  SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Ee3", " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}], " ", 
            RowBox[{"G123", "[", 
             RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"xx", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Ee3", " ", "y"}], "-", 
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}], " ", 
                  RowBox[{"DD123", "[", 
                   RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                 RowBox[{"y", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"P", " ", "y"}]}], ")"}], "2"], " ", 
                  RowBox[{"DD123", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}], "+", 
                 RowBox[{"xx", " ", "y", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Ee3", " ", "y"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Kappa]"}]}], ")"}], " ", 
                  RowBox[{"DD123", "[", 
                   RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"xx", " ", 
               RowBox[{"(", 
                RowBox[{"P", "+", "xx"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Ee3", " ", "y"}], "-", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "y", " ", "\[Kappa]"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["G123", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"P", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S12"}]}], ")"}], " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"P", " ", "y"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"P", " ", "y"}], "-", 
          RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}], ")"}]}], ")"}]}]}], 
    ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G132", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"P", " ", "xx", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"P", " ", "y"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xx", "2"], "+", 
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "+", "y", "-", 
                RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                RowBox[{
                 SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"G132", "[", 
            RowBox[{"xx", ",", "0"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"xx", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DD132", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "+", 
              RowBox[{"DD132", "[", 
               RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"P", "+", "xx"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["G132", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13"}]}], ")"}], 
           " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"P", " ", "y"}], "-", 
             RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"xx", "+", "y", "-", 
            RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
            RowBox[{"P", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"xx", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", " ", "xx", " ", "y", " ", 
             RowBox[{"C13", "[", "y", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p1"}]], " ", "S13"}]}], ")"}],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["xx", "2"], "+", 
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{"xx", "+", "y", "-", 
                    RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}],
                 " ", 
                RowBox[{"G132", "[", 
                 RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
               RowBox[{"xx", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"DD132", "[", 
                    RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"P", " ", "y", " ", 
                    RowBox[{"DD132", "[", 
                    RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"P", "+", "xx"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["G132", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G231", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "y"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"P", " ", "xx", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"P", " ", "y"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xx", "2"], "+", 
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "+", "y", "-", 
                RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                RowBox[{
                 SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"G231", "[", 
            RowBox[{"xx", ",", "0"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"xx", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DD231", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "+", 
              RowBox[{"DD231", "[", 
               RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"P", "+", "xx"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["G231", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S23"}]}], ")"}], 
           " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"P", " ", "y"}], "-", 
             RowBox[{"2", " ", "xx", " ", "\[Kappa]"}]}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"xx", "+", "y", "-", 
            RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
            RowBox[{"P", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"xx", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", " ", "xx", " ", "y", " ", 
             RowBox[{"C23", "[", "y", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "p2"}]], " ", "S23"}]}], ")"}],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["xx", "2"], "+", 
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{"xx", "+", "y", "-", 
                    RowBox[{"Ee3", " ", "xx", " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["xx", "2"], " ", "y"}]}], ")"}]}]}], ")"}],
                 " ", 
                RowBox[{"G231", "[", 
                 RowBox[{"xx", ",", "0"}], "]"}]}], "+", 
               RowBox[{"xx", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"DD231", "[", 
                    RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"P", " ", "y", " ", 
                    RowBox[{"DD231", "[", 
                    RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"P", "+", "xx"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["G231", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"xx", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9514839814084997`*^9, 3.95154101917771*^9, 
  3.9519744608930607`*^9, 3.951975085821105*^9, 3.951976799663659*^9, 
  3.9519787823367167`*^9, 3.9519853941844187`*^9, 3.95198701354523*^9, 
  3.9519881434319763`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e9e90457-9b91-4de2-92bc-e15f83e2dec0"]
}, Open  ]],

Cell[TextData[{
 "We impose the solution of first class equations from special ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "\[Kappa]"], " ", "solution"}], TraditionalForm]],
  ExpressionUUID->"fd941195-9f25-4bdb-9879-aee89aaf5012"]
}], "Text",
 CellChangeTimes->{{3.958219444489666*^9, 3.958219476686401*^9}, {
  3.9582195592372227`*^9, 
  3.95821959668533*^9}},ExpressionUUID->"df9930ff-4895-4963-b482-\
f55670042fed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"\[Kappa]", "-", 
     FractionBox["1", "\[Kappa]"]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "-", 
      FractionBox["1", "\[Kappa]"]}], ")"}], "S23"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "-", 
      FractionBox["1", "\[Kappa]"]}], ")"}], "S12", " ", "S13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"\[Kappa]", "-", 
     FractionBox["1", "\[Kappa]"]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "-", 
      FractionBox["1", "\[Kappa]"]}], ")"}], "S23"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "-", 
      FractionBox["1", "\[Kappa]"]}], ")"}], "S12", " ", "S13"}]}], ";", 
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[Kappa]", "2"], " "}], 
     SuperscriptBox["\[Kappa]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]]}], ")"}]}], "-", 
         FractionBox["2", "\[Kappa]"], "-", 
         RowBox[{"4", " ", "\[Kappa]"}]}], ")"}], " ", "\[Kappa]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{"S23", 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[Kappa]", "2"], " "}], 
     SuperscriptBox["\[Kappa]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]]}], ")"}]}], "-", 
         FractionBox["2", "\[Kappa]"], "-", 
         RowBox[{"4", " ", "\[Kappa]"}]}], ")"}], " ", "\[Kappa]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{"S12", " ", "S13", 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[Kappa]", "2"], " "}], 
     SuperscriptBox["\[Kappa]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p3"}]]}], ")"}]}], "-", 
         FractionBox["2", "\[Kappa]"], "-", 
         RowBox[{"4", " ", "\[Kappa]"}]}], ")"}], " ", "\[Kappa]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD123", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p3"}], ")"}]}]], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p2", "+", "p3"}], ")"}]}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "p1"}], "+", "p2", "+", "p3"}], ")"}]}]], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", 
            RowBox[{"2", " ", "p2"}], "+", "p3"}], ")"}]}]], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "+", 
            RowBox[{"2", " ", "p3"}]}], ")"}]}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
         "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "\[Kappa]"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD132", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3"}], ")"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p1"}], "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", 
             RowBox[{"2", " ", "p2"}], "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", 
             RowBox[{"2", " ", "p3"}]}], ")"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
          "\[Kappa]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "\[Kappa]"]}], "S23"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD231", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3"}], ")"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p1"}], "+", "p2", "+", "p3"}], ")"}]}]], "-", 
         
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", 
             RowBox[{"2", " ", "p2"}], "+", "p3"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "+", 
             RowBox[{"2", " ", "p3"}]}], ")"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}]], " ", 
          "\[Kappa]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "\[Kappa]"]}], "S12", 
    " ", "S13"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C12", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD123", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "-", 
      RowBox[{"P", " ", "y", " ", 
       RowBox[{"DD123", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "*", "y"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p2"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S12"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD123", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "+", 
      RowBox[{"DD123", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "+", 
      RowBox[{"P", "*", 
       RowBox[{"DD123", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "*", "\[Kappa]"}]}], ")"}], 
       RowBox[{"DD123", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C13", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD132", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "-", 
      RowBox[{"P", " ", "y", " ", 
       RowBox[{"DD132", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "*", "y"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S13"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD132", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "+", 
      RowBox[{"DD132", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "+", 
      RowBox[{"P", "*", 
       RowBox[{"DD132", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "*", "\[Kappa]"}]}], ")"}], 
       RowBox[{"DD132", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C23", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD231", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "-", 
      RowBox[{"P", " ", "y", " ", 
       RowBox[{"DD231", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "*", "y"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S23"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD231", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "+", 
      RowBox[{"DD231", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "+", 
      RowBox[{"P", "*", 
       RowBox[{"DD231", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "*", "\[Kappa]"}]}], ")"}], 
       RowBox[{"DD231", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC12", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
      RowBox[{"DD231", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
      RowBox[{"DD132", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}], "-", 
   RowBox[{
    SuperscriptBox["P", 
     RowBox[{"-", "1"}]], "x", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
       RowBox[{"DD231", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
       RowBox[{"DD132", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p3"}]], "*", "x"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
         RowBox[{"DD231", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
         RowBox[{"DD132", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "/", "\[Kappa]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
          RowBox[{"DD231", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
          RowBox[{"DD132", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
         RowBox[{"DD231", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
         RowBox[{"DD132", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], "+", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], "S23", " ", 
          RowBox[{"DD231", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], "S13", " ", 
          RowBox[{"DD132", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC13", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
      RowBox[{"DD231", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
      RowBox[{"DD123", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}], "-", 
   RowBox[{
    SuperscriptBox["P", 
     RowBox[{"-", "1"}]], "x", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
       RowBox[{"DD231", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
       RowBox[{"DD123", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2"}]], "*", "x"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
         RowBox[{"DD231", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
         RowBox[{"DD123", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "/", "\[Kappa]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
          RowBox[{"DD231", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
          RowBox[{"DD123", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
         RowBox[{"DD231", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
         RowBox[{"DD123", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], "+", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1"}]], 
          RowBox[{"DD231", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], "S12", " ", 
          RowBox[{"DD123", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC23", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
      RowBox[{"DD132", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
      RowBox[{"DD123", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}], "-", 
   RowBox[{
    SuperscriptBox["P", 
     RowBox[{"-", "1"}]], "x", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
       RowBox[{"DD132", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
       RowBox[{"DD123", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1"}]], "*", "x"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
         RowBox[{"DD132", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
         RowBox[{"DD123", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ee3", "-", 
         RowBox[{"2", "/", "\[Kappa]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
          RowBox[{"DD132", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
          RowBox[{"DD123", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
         RowBox[{"DD132", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
         RowBox[{"DD123", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], "+", 
      RowBox[{
       SuperscriptBox["P", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2"}]], 
          RowBox[{"DD132", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p3"}]], 
          RowBox[{"DD123", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.935936820940352*^9, 3.935936862575942*^9}, {
   3.935937001663396*^9, 3.935937008370225*^9}, {3.935937695368816*^9, 
   3.93593776677801*^9}, {3.935937832222966*^9, 3.935937903489683*^9}, {
   3.935937969506652*^9, 3.9359381339820766`*^9}, {3.9513856615711603`*^9, 
   3.951385726295959*^9}, {3.951385997882893*^9, 3.951385999435608*^9}, {
   3.951386224058749*^9, 3.951386229530635*^9}, {3.951386336266102*^9, 
   3.951386411074028*^9}, {3.9513864521029*^9, 3.951386465855068*^9}, {
   3.951386539090048*^9, 3.9513865787953444`*^9}, {3.951386613729381*^9, 
   3.9513867975339613`*^9}, {3.951386830618051*^9, 3.9513868653182*^9}, {
   3.951390355843807*^9, 3.951390361206298*^9}, {3.951390404326943*^9, 
   3.9513904075482683`*^9}, {3.951395956577251*^9, 3.951395958739243*^9}, {
   3.951398075962698*^9, 3.951398081767235*^9}, {3.951398482342435*^9, 
   3.951398484734819*^9}, {3.951458178042008*^9, 3.951458182034748*^9}, {
   3.951458217587635*^9, 3.951458220835745*^9}, {3.951458945318851*^9, 
   3.951458946828871*^9}, {3.951477032737588*^9, 3.951477035864963*^9}, {
   3.951480618984824*^9, 3.951480624645772*^9}, {3.95148325950589*^9, 
   3.9514832608818493`*^9}, {3.9519743736822987`*^9, 3.951974382733618*^9}, {
   3.951974413021525*^9, 3.951974434308311*^9}, {3.951974857528359*^9, 
   3.951974961977395*^9}, {3.9519765269535437`*^9, 3.951976562232842*^9}, 
   3.951978726953102*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"668cefe3-c723-4c19-b7b6-f53e878d0b1f"],

Cell["\<\
Finally we impose all the pieces of the solution to the initial form of the \
generating function defined above\
\>", "Text",
 CellChangeTimes->{{3.958219615748102*^9, 3.958219632351265*^9}, {
  3.958219672200844*^9, 
  3.958219688045257*^9}},ExpressionUUID->"8ac2b42c-c471-41be-a5e7-\
fc943470e2a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QQ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F123", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "/", 
         RowBox[{"Q3", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], "/.", 
        RowBox[{"Flatten", "[", "DoubleEquation", "]"}]}], "/.", 
       RowBox[{"xx", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "P"}], "+", 
          RowBox[{"Ee3", " ", "P", " ", "y"}], "-", 
          RowBox[{"P", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "P"}], "+", 
               RowBox[{"Ee3", " ", "P", " ", "y"}], "-", 
               RowBox[{"P", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"P", " ", "y"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "P"}], " ", "y"}], "-", 
               RowBox[{
                SuperscriptBox["P", "2"], " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}]}]]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"P", " ", "y"}]}], ")"}]}]]}]}], ")"}], "//", 
     "Simplify"}], "//", "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QQQ", "=", 
   RowBox[{"QQ", "/.", " ", 
    RowBox[{"Flatten", "[", "soltworight", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9514845259907837`*^9, 3.9514845296023493`*^9}, {
  3.95992348244594*^9, 
  3.959923495975198*^9}},ExpressionUUID->"95fe393e-790f-4b17-813a-\
dca93f9f03c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Section 8.2: Analytic Solution of L=5, position-dependent corrections\
\>", "Section",
 CellChangeTimes->{{3.958998635313465*^9, 3.9589986373785877`*^9}, {
  3.958998703258238*^9, 3.9589987249041653`*^9}, {3.958999163995489*^9, 
  3.9589991854078407`*^9}},ExpressionUUID->"beb044c5-7702-42bf-86e5-\
e1d039428e48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alpha", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "\[Kappa]"], "-", "E4"}], ")"}], "Psi0123"}], "-", 
    "Psi0234", "-", "Psi0124"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[Kappa]"}], "-", "E4"}], ")"}], "Psi0234"}], "-", 
    "Psi1234", "-", "Psi0134"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "\[Kappa]"], "-", "E4"}], ")"}], "Psi0134"}], "-", 
    "Psi0234", "-", "Psi0124"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[Kappa]"}], "-", "E4"}], ")"}], "Psi0124"}], "-", 
    "Psi0134", "-", "Psi0123"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.953368731456381*^9, 3.953368799554104*^9}, {
  3.953368967230665*^9, 3.95336906507358*^9}, {3.9543872348207693`*^9, 
  3.95438725037278*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"618f4283-5aa3-48f3-a39a-673dc4f06313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"alpha", ",", "alpha2", ",", "alpha3", ",", "alpha4"}], "}"}], 
      "/.", 
      RowBox[{"E4", "->", "0"}]}], ")"}], "==", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"Psi0124", ",", "Psi0134", ",", "Psi0234", ",", "Psi1234"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.953369610378963*^9, 3.95336962720732*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7bd94102-8e62-433c-8c14-c12047a3852b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Psi0124", "\[Rule]", 
     FractionBox["Psi0123", "\[Kappa]"]}], ",", 
    RowBox[{"Psi0134", "\[Rule]", "Psi0123"}], ",", 
    RowBox[{"Psi0234", "\[Rule]", 
     FractionBox["Psi0123", "\[Kappa]"]}], ",", 
    RowBox[{"Psi1234", "\[Rule]", "Psi0123"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9533696275782633`*^9, 3.953518178078651*^9, 
  3.954297139854393*^9, 3.954328606660164*^9, 3.954387273769475*^9, 
  3.954838092589877*^9, 3.955013085964773*^9, 3.9564997819166203`*^9, 
  3.956499853538704*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4c4dbb20-28c1-4014-bae2-ad90a5b3e2b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"alpha2", ",", "alpha3", ",", "alpha4"}], "}"}], "/.", 
       RowBox[{"E4", "->", "0"}]}], "/.", 
      RowBox[{"Psi1234", "->", "Psi0123"}]}], ")"}], "==", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"Psi0124", ",", "Psi0134", ",", "Psi0234"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Psi0123", ",", "Psi0234", ",", "Psi0134", ",", "Psi0124", ",", 
      "Psi1234"}], "}"}], "/.", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"Psi0123", "->", "1"}]}], "/.", 
  RowBox[{"Psi1234", "->", "1"}]}]}], "Input",
 CellChangeTimes->{{3.9533690677732964`*^9, 3.953369110183963*^9}, {
  3.953369224310643*^9, 3.95336929385709*^9}, {3.953369487289226*^9, 
  3.9533695236363153`*^9}, {3.9533696143009357`*^9, 3.953369699743672*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2a343787-375c-4abe-b0fb-6315ada8c40c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Psi0124", "\[Rule]", 
     FractionBox["Psi0123", "\[Kappa]"]}], ",", 
    RowBox[{"Psi0134", "\[Rule]", "Psi0123"}], ",", 
    RowBox[{"Psi0234", "\[Rule]", 
     FractionBox["Psi0123", "\[Kappa]"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.95336909337504*^9, 3.9533691105605383`*^9}, {
   3.953369255111422*^9, 3.953369294159631*^9}, {3.953369498783771*^9, 
   3.953369524048394*^9}, {3.953369614751218*^9, 3.953369629452264*^9}, {
   3.95336967262501*^9, 3.953369700068162*^9}, 3.953518179226028*^9, 
   3.954297141517099*^9, 3.9543286075122843`*^9, 3.954387282608919*^9, 
   3.954838093625463*^9, 3.955013086801849*^9, 3.956499782870428*^9, 
   3.956499854469516*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"1485ebb9-61b0-4d8c-9bb1-38003128da05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "\[Kappa]"], ",", "1", ",", 
   FractionBox["1", "\[Kappa]"], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.95336909337504*^9, 3.9533691105605383`*^9}, {
   3.953369255111422*^9, 3.953369294159631*^9}, {3.953369498783771*^9, 
   3.953369524048394*^9}, {3.953369614751218*^9, 3.953369629452264*^9}, {
   3.95336967262501*^9, 3.953369700068162*^9}, 3.953518179226028*^9, 
   3.954297141517099*^9, 3.9543286075122843`*^9, 3.954387282608919*^9, 
   3.954838093625463*^9, 3.955013086801849*^9, 3.956499782870428*^9, 
   3.956499854471734*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f7c08161-086e-480f-8f31-f1154472afaf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alpha2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"p", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]}]]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]]}], ")"}], " "}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]}]], "-", 
        RowBox[{"2", "\[Kappa]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]]}]}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "i", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}]}]], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"p", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}]}]], 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]]}], " ", "E4"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]], " ", "\[Kappa]"}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"p", "[", "i", "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "l", "]"}]}]}]], "-", 
          RowBox[{
           FractionBox["2", "\[Kappa]"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"p", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]}]]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]]}], ")"}], " "}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]}]], "-", 
        RowBox[{"2", "\[Kappa]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]]}]}], ")"}]], 
     RowBox[{"A", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "l", "]"}]}]}]], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "l", "]"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "E4"}], "+", 
       FractionBox["2", "\[Kappa]"], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"p", "[", "i", "]"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "l", "]"}]}]}]], "-", 
          RowBox[{
           FractionBox["2", "\[Kappa]"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "k", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"p", "[", "i", "]"}]}]}]], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha4", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"p", "[", "k", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"p", "[", "k", "]"}]}]}]]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]]}], ")"}], " "}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "k", "]"}]}]}]], "-", 
        RowBox[{"2", "\[Kappa]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"p", "[", "j", "]"}]}]]}]}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}]}], 
    "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"p", "[", "l", "]"}]}]], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", " ", "E4"}], "+", 
       RowBox[{"2", " ", "\[Kappa]"}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"p", "[", "i", "]"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "l", "]"}]}]}]], "-", 
          RowBox[{
           FractionBox["2", "\[Kappa]"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"p", "[", "i", "]"}]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"p", "[", "k", "]"}]}]], " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"p", "[", "k", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", 
       FractionBox["1", "\[Kappa]"]}], ")"}], 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.9533697366526413`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"1d2da33b-1d02-449a-9164-9ec75089b04c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solmidalpha", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"alpha2", ",", "alpha3", ",", "alpha4"}], "}"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}],
          "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}],
          "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}],
          "[", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}],
          "[", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}]}], "]"}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"E4", "->", "0"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
      "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "->", "0"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solmidalpha", "=", 
   RowBox[{"(", 
    RowBox[{"solmidalpha", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], "]"}], 
       "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], "->", "d001"}]}], 
    ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953369752881339*^9, 3.953369844777286*^9}, {
   3.953370127372532*^9, 3.953370151879216*^9}, 3.953370204416522*^9, 
   3.953370812338076*^9, {3.953371043616672*^9, 3.9533710525518637`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e5c83cdc-8e15-422b-bb57-2e1408783145"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    11, 1, 32070306119351891750, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.953369753664502*^9, {3.953369784764339*^9, 3.953369791986208*^9}, {
   3.9533698288334923`*^9, 3.9533698454065*^9}, {3.9533701448287907`*^9, 
   3.953370152936591*^9}, 3.953370205123083*^9, 3.953370814724559*^9, 
   3.953371053992838*^9, 3.95351818282292*^9, 3.9542971459661007`*^9, 
   3.954328610441711*^9, 3.954838096425974*^9, 3.95501309112642*^9, 
   3.956499785359931*^9, 3.95649985651005*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"088a26c1-52ea-4f7c-a438-86ba3e83d5b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "h_"}], "]"}], "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ":=", "d001"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DD", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "h_"}], "]"}], "[", 
     
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], 
           "]"}], "[", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}], "/.", 
         RowBox[{"solmidalpha", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], "->", 
           RowBox[{"p", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "j", "]"}], "->", 
           RowBox[{"p", "[", "b", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "->", 
           RowBox[{"p", "[", "c", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "l", "]"}], "->", 
           RowBox[{"p", "[", "d", "]"}]}], ",", 
          RowBox[{"\[Kappa]", "->", "h"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "->", "a"}], ",", 
         RowBox[{"j", "->", "b"}], ",", 
         RowBox[{"k", "->", "c"}], ",", 
         RowBox[{"l", "->", "d"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"\[Kappa]", "->", "h"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DD", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "h_"}], "]"}], "[", 
     
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], 
           "]"}], "[", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], "/.", 
         RowBox[{"solmidalpha", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], "->", 
           RowBox[{"p", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "j", "]"}], "->", 
           RowBox[{"p", "[", "b", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "->", 
           RowBox[{"p", "[", "c", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "l", "]"}], "->", 
           RowBox[{"p", "[", "d", "]"}]}], ",", 
          RowBox[{"\[Kappa]", "->", "h"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "->", "a"}], ",", 
         RowBox[{"j", "->", "b"}], ",", 
         RowBox[{"k", "->", "c"}], ",", 
         RowBox[{"l", "->", "d"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"\[Kappa]", "->", "h"}]}]}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DD", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "h_"}], "]"}], "[", 
     
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "\[Kappa]"}], 
           "]"}], "[", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], "/.", 
         RowBox[{"solmidalpha", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], "->", 
           RowBox[{"p", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "j", "]"}], "->", 
           RowBox[{"p", "[", "b", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "->", 
           RowBox[{"p", "[", "c", "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", "l", "]"}], "->", 
           RowBox[{"p", "[", "d", "]"}]}], ",", 
          RowBox[{"\[Kappa]", "->", "h"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "->", "a"}], ",", 
         RowBox[{"j", "->", "b"}], ",", 
         RowBox[{"k", "->", "c"}], ",", 
         RowBox[{"l", "->", "d"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"\[Kappa]", "->", "h"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9533700976253023`*^9, 3.953370118876288*^9}, {
  3.953371057706077*^9, 3.953371063419516*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2a6da467-eba0-4f6e-9ed5-35f9e619cc7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"energy4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", "\[Kappa]"}], " ", "+", 
     FractionBox["4", "\[Kappa]"], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"p", "[", "2", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"p", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"p", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", 
       RowBox[{"p", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"p", "[", "4", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "->", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Log", "[", "x1", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "->", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Log", "[", "x2", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "3", "]"}], "->", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Log", "[", "x3", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "4", "]"}], "->", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Log", "[", "x4", "]"}]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"7ec7b486-76f1-417d-8dd9-db7a75345da1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "x1"]}], "-", "x1", "-", 
  FractionBox["1", "x2"], "-", "x2", "-", 
  FractionBox["1", "x3"], "-", "x3", "-", 
  FractionBox["1", "x4"], "-", "x4", "+", 
  FractionBox["4", "\[Kappa]"], "+", 
  RowBox[{"4", " ", "\[Kappa]"}]}]], "Output",
 CellChangeTimes->{3.9533702100551443`*^9, 3.9533708238036346`*^9, 
  3.953371078260795*^9, 3.953519004210668*^9, 3.954297152175352*^9, 
  3.9543286166870413`*^9, 3.954838102572536*^9, 3.9564998007601757`*^9, 
  3.956499862795863*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"89fe4841-40a8-443e-ba41-6439f38986a8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a36edea0-adc7-4236-b5bc-f0608bf527b2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 425, 9, 107, "Section",ExpressionUUID->"fec7edbb-d27a-4c8f-ad8c-227f29ac692e"],
Cell[1008, 33, 50575, 838, 176, "Text",ExpressionUUID->"59dbca89-1a90-46be-a7c9-2d3dcaf9ea44"],
Cell[51586, 873, 259, 6, 35, "Text",ExpressionUUID->"c6a27bea-9222-448b-94ac-be8465a58e97"],
Cell[51848, 881, 7427, 241, 433, "Input",ExpressionUUID->"bffb0390-a5f2-4eb0-8bcf-543f5024a537"],
Cell[CellGroupData[{
Cell[59300, 1126, 666, 17, 71, "Input",ExpressionUUID->"51670d66-89c1-4174-8f58-903aed514c7d"],
Cell[59969, 1145, 3857, 92, 65, "Output",ExpressionUUID->"d6520463-3c02-4bed-b1dc-9fb0b323009d"],
Cell[63829, 1239, 2237, 44, 47, "Output",ExpressionUUID->"ac0b556e-d3e5-45b7-b675-da47dd879215"],
Cell[66069, 1285, 3099, 70, 64, "Output",ExpressionUUID->"07eb2ff5-78ef-495e-a5f9-48dc22b6b1b6"]
}, Open  ]],
Cell[69183, 1358, 361, 8, 35, "Text",ExpressionUUID->"6de8b19c-0374-4480-8ab8-dbfc9649203c"],
Cell[69547, 1368, 20201, 335, 93, "Input",ExpressionUUID->"5c432662-82ff-459b-b606-1b4ee2ed0fe3"],
Cell[CellGroupData[{
Cell[89773, 1707, 7922, 205, 224, "Input",ExpressionUUID->"eff4825f-18b4-416b-ae32-9ab679dfb502"],
Cell[97698, 1914, 17655, 452, 403, "Output",ExpressionUUID->"14c1c060-0576-4de0-ae20-7f741fa6eff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115390, 2371, 7697, 191, 204, "Input",ExpressionUUID->"9b45c30e-5a7f-41e4-ba88-a5088f1b5e43"],
Cell[123090, 2564, 6509, 166, 133, "Output",ExpressionUUID->"ca98b1a0-0db2-4df1-b448-03e153989e53"]
}, Open  ]],
Cell[129614, 2733, 200, 3, 35, "Text",ExpressionUUID->"7e2215a9-4e5c-4cf4-abeb-a169e5ba47cf"],
Cell[CellGroupData[{
Cell[129839, 2740, 8835, 221, 268, "Input",ExpressionUUID->"f0ac127b-3fd2-42fd-b6f0-d50b747deb8f"],
Cell[138677, 2963, 20505, 554, 575, "Output",ExpressionUUID->"e9e90457-9b91-4de2-92bc-e15f83e2dec0"]
}, Open  ]],
Cell[159197, 3520, 438, 11, 36, "Text",ExpressionUUID->"df9930ff-4895-4963-b482-f55670042fed"],
Cell[159638, 3533, 33440, 940, 946, "Input",ExpressionUUID->"668cefe3-c723-4c19-b7b6-f53e878d0b1f"],
Cell[193081, 4475, 310, 7, 35, "Text",ExpressionUUID->"8ac2b42c-c471-41be-a5e7-fc943470e2a4"],
Cell[193394, 4484, 1887, 54, 96, "Input",ExpressionUUID->"95fe393e-790f-4b17-813a-dca93f9f03c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195318, 4543, 323, 6, 68, "Section",ExpressionUUID->"beb044c5-7702-42bf-86e5-e1d039428e48"],
Cell[195644, 4551, 1207, 36, 150, "Input",ExpressionUUID->"618f4283-5aa3-48f3-a39a-673dc4f06313"],
Cell[CellGroupData[{
Cell[196876, 4591, 529, 14, 29, "Input",ExpressionUUID->"7bd94102-8e62-433c-8c14-c12047a3852b"],
Cell[197408, 4607, 660, 14, 48, "Output",ExpressionUUID->"4c4dbb20-28c1-4014-bae2-ad90a5b3e2b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198105, 4626, 1054, 28, 51, "Input",ExpressionUUID->"2a343787-375c-4abe-b0fb-6315ada8c40c"],
Cell[199162, 4656, 828, 16, 48, "Output",ExpressionUUID->"1485ebb9-61b0-4d8c-9bb1-38003128da05"],
Cell[199993, 4674, 691, 12, 47, "Output",ExpressionUUID->"f7c08161-086e-480f-8f31-f1154472afaf"]
}, Open  ]],
Cell[200699, 4689, 12762, 358, 311, "Input",ExpressionUUID->"1d2da33b-1d02-449a-9164-9ec75089b04c"],
Cell[CellGroupData[{
Cell[213486, 5051, 2251, 62, 92, "Input",ExpressionUUID->"e5c83cdc-8e15-422b-bb57-2e1408783145"],
Cell[215740, 5115, 741, 15, 28, "Message",ExpressionUUID->"088a26c1-52ea-4f7c-a438-86ba3e83d5b3"]
}, Open  ]],
Cell[216496, 5133, 4887, 135, 135, "Input",ExpressionUUID->"2a6da467-eba0-4f6e-9ed5-35f9e619cc7b"],
Cell[CellGroupData[{
Cell[221408, 5272, 1870, 58, 68, "Input",ExpressionUUID->"7ec7b486-76f1-417d-8dd9-db7a75345da1"],
Cell[223281, 5332, 613, 13, 48, "Output",ExpressionUUID->"89fe4841-40a8-443e-ba41-6439f38986a8"]
}, Open  ]]
}, Open  ]]
}
]
*)


